Fast Compact Laser Shutter Using a Direct Current Motor and 3D Printing

We present a mechanical laser shutter design that utilizes a DC electric motor to rotate a blade which blocks and unblocks a light beam. The blade and the main body of the shutter are modeled with computer aided design (CAD) and are produced by 3D printing. Rubber flaps are used to limit the blade's range of motion, reducing vibrations and preventing undesirable blade oscillations. At its nominal operating voltage, the shutter achieves a switching speed of (1.22 $\pm$ 0.02) m/s with 1 ms activation delay and 10 $\mu$s jitter in its timing performance. The shutter design is simple, easy to replicate, and highly reliable, showing no failure or degradation in performance over more than $10^8$ cycles.

==> anc/CADFiles/Blade.DXF <==
  0
SECTION
  2
HEADER
  9
$ACADVER
  1
AC1015
  9
$ACADMAINTVER
 70
     6
  9
$DWGCODEPAGE
  3
ANSI_1252
  9
$INSBASE
 10
0.0
 20
0.0
 30
0.0
  9
$EXTMIN
 10
-0.38
 20
-0.146
 30
0.0
  9
$EXTMAX
 10
0.38
 20
0.146
 30
0.0
  9
$LIMMIN
 10
0.0
 20
0.0
  9
$LIMMAX
 10
12.0
 20
9.0
  9
$ORTHOMODE
 70
     0
  9
$REGENMODE
 70
     1
  9
$FILLMODE
 70
     1
  9
$QTEXTMODE
 70
     0
  9
$MIRRTEXT
 70
     1
  9
$LTSCALE
 40
1.0
  9
$ATTMODE
 70
     1
  9
$TEXTSIZE
 40
0.125
  9
$TRACEWID
 40
0.05
  9
$TEXTSTYLE
  7
Standard
  9
$CLAYER
  8
0
  9
$CELTYPE
  6
ByLayer
  9
$CECOLOR
 62
   256
  9
$CELTSCALE
 40
1.0
  9
$DISPSILH
 70
     0
  9
$DIMSCALE
 40
1.0
  9
$DIMASZ
 40
0.13
  9
$DIMEXO
 40
0.05
  9
$DIMDLI
 40
0.38
  9
$DIMRND
 40
0.0
  9
$DIMDLE
 40
0.0
  9
$DIMEXE
 40
0.125
  9
$DIMTP
 40
0.0
  9
$DIMTM
 40
0.0
  9
$DIMTXT
 40
0.125
  9
$DIMCEN
 40
0.09
  9
$DIMTSZ
 40
0.0
  9
$DIMTOL
 70
     0
  9
$DIMLIM
 70
     0
  9
$DIMTIH
 70
     1
  9
$DIMTOH
 70
     1
  9
$DIMSE1
 70
     0
  9
$DIMSE2
 70
     0
  9
$DIMTAD
 70
     0
  9
$DIMZIN
 70
     0
  9
$DIMBLK
  1

  9
$DIMASO
 70
     1
  9
$DIMSHO
 70
     1
  9
$DIMPOST
  1

  9
$DIMAPOST
  1

  9
$DIMALT
 70
     0
  9
$DIMALTD
 70
     2
  9
$DIMALTF
 40
25.4
  9
$DIMLFAC
 40
1.0
  9
$DIMTOFL
 70
     0
  9
$DIMTVP
 40
0.0
  9
$DIMTIX
 70
     0
  9
$DIMSOXD
 70
     0
  9
$DIMSAH
 70
     0
  9
$DIMBLK1
  1

  9
$DIMBLK2
  1

  9
$DIMSTYLE
  2
Standard
  9
$DIMCLRD
 70
     0
  9
$DIMCLRE
 70
     0
  9
$DIMCLRT
 70
     0
  9
$DIMTFAC
 40
1.0
  9
$DIMGAP
 40
0.06
  9
$DIMJUST
 70
     0
  9
$DIMSD1
 70
     0
  9
$DIMSD2
 70
     0
  9
$DIMTOLJ
 70
     1
  9
$DIMTZIN
 70
     0
  9
$DIMALTZ
 70
     0
  9
$DIMALTTZ
 70
     0
  9
$DIMUPT
 70
     0
  9
$DIMDEC
 70
     3
  9
$DIMTDEC
 70
     3
  9
$DIMALTU
 70
     2
  9
$DIMALTTD
 70
     2
  9
$DIMTXSTY
  7
Standard
  9
$DIMAUNIT
 70
     0
  9
$DIMADEC
 70
     2
  9
$DIMALTRND
 40
0.0
  9
$DIMAZIN
 70
     0
  9
$DIMDSEP
 70
    46
  9
$DIMATFIT
 70
     3
  9
$DIMFRAC
 70
     0
  9
$DIMLDRBLK
  1

  9
$DIMLUNIT
 70
     2
  9
$DIMLWD
 70
    -2
  9
$DIMLWE
 70
    -2
  9
$DIMTMOVE
 70
     0
  9
$LUNITS
 70
     2
  9
$LUPREC
 70
     2
  9
$SKETCHINC
 40
0.1
  9
$FILLETRAD
 40
0.5
  9
$AUNITS
 70
     0
  9
$AUPREC
 70
     2
  9
$MENU
  1
.
  9
$ELEVATION
 40
0.0
  9
$PELEVATION
 40
0.0
  9
$THICKNESS
 40
0.0
  9
$LIMCHECK
 70
     0
  9
$CHAMFERA
 40
0.0
  9
$CHAMFERB
 40
0.0
  9
$CHAMFERC
 40
0.0
  9
$CHAMFERD
 40
0.0
  9
$SKPOLY
 70
     0
  9
$TDCREATE
 40
2457280.717544606
  9
$TDUCREATE
 40
2457280.884211273
  9
$TDUPDATE
 40
2457280.717686273
  9
$TDUUPDATE
 40
2457280.88435294
  9
$TDINDWG
 40
0.0000000116
  9
$TDUSRTIMER
 40
0.0000000116
  9
$USRTIMER
 70
     1
  9
$ANGBASE
 50
0.0
  9
$ANGDIR
 70
     0
  9
$PDMODE
 70
     0
  9
$PDSIZE
 40
-1.0
  9
$PLINEWID
 40
0.0
  9
$SPLFRAME
 70
     0
  9
$SPLINETYPE
 70
     6
  9
$SPLINESEGS
 70
     8
  9
$HANDSEED
  5
10D
  9
$SURFTAB1
 70
     6
  9
$SURFTAB2
 70
     6
  9
$SURFTYPE
 70
     6
  9
$SURFU
 70
     6
  9
$SURFV
 70
     6
  9
$UCSBASE
  2

  9
$UCSNAME
  2

  9
$UCSORG
 10
0.0
 20
0.0
 30
0.0
  9
$UCSXDIR
 10
1.0
 20
0.0
 30
0.0
  9
$UCSYDIR
 10
0.0
 20
1.0
 30
0.0
  9
$UCSORTHOREF
  2

  9
$UCSORTHOVIEW
 70
     0
  9
$UCSORGTOP
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGBOTTOM
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGLEFT
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGRIGHT
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGFRONT
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGBACK
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSBASE
  2

  9
$PUCSNAME
  2

  9
$PUCSORG
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSXDIR
 10
1.0
 20
0.0
 30
0.0
  9
$PUCSYDIR
 10
0.0
 20
1.0
 30
0.0
  9
$PUCSORTHOREF
  2

  9
$PUCSORTHOVIEW
 70
     0
  9
$PUCSORGTOP
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGBOTTOM
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGLEFT
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGRIGHT
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGFRONT
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGBACK
 10
0.0
 20
0.0
 30
0.0
  9
$USERI1
 70
     0
  9
$USERI2
 70
     0
  9
$USERI3
 70
     0
  9
$USERI4
 70
     0
  9
$USERI5
 70
     0
  9
$USERR1
 40
0.0
  9
$USERR2
 40
0.0
  9
$USERR3
 40
0.0
  9
$USERR4
 40
0.0
  9
$USERR5
 40
0.0
  9
$WORLDVIEW
 70
     1
  9
$SHADEDGE
 70
     3
  9
$SHADEDIF
 70
    70
  9
$TILEMODE
 70
     1
  9
$MAXACTVP
 70
    64
  9
$PINSBASE
 10
0.0
 20
0.0
 30
0.0
  9
$PLIMCHECK
 70
     0
  9
$PEXTMIN
 10
-0.38
 20
-0.085
 30
0.0
  9
$PEXTMAX
 10
0.38
 20
0.0
 30
0.0
  9
$PLIMMIN
 10
-0.3980952673
 20
-0.1030952388
  9
$PLIMMAX
 10
0.3980952388
 20
0.5121428795
  9
$UNITMODE
 70
     0
  9
$VISRETAIN
 70
     1
  9
$PLINEGEN
 70
     0
  9
$PSLTSCALE
 70
     1
  9
$TREEDEPTH
 70
  3020
  9
$CMLSTYLE
  2
Standard
  9
$CMLJUST
 70
     0
  9
$CMLSCALE
 40
1.0
  9
$PROXYGRAPHICS
 70
     1
  9
$MEASUREMENT
 70
     0
  9
$CELWEIGHT
370
    -1
  9
$ENDCAPS
280
     0
  9
$JOINSTYLE
280
     0
  9
$LWDISPLAY
290
     1
  9
$INSUNITS
 70
     1
  9
$HYPERLINKBASE
  1

  9
$STYLESHEET
  1

  9
$XEDIT
290
     1
  9
$CEPSNTYPE
380
     0
  9
$PSTYLEMODE
290
     1
  9
$FINGERPRINTGUID
  2
{185216BA-D5A9-4F83-94BD-9F1758312D0F}
  9
$VERSIONGUID
  2
{FAEB1C32-E019-11D5-929B-00C0DF256EC4}
  9
$EXTNAMES
290
     1
  9
$PSVPSCALE
 40
0.0
  9
$OLESTARTUP
290
     0
  0
ENDSEC
  0
SECTION
  2
CLASSES
  0
CLASS
  1
ACDBDICTIONARYWDFLT
  2
AcDbDictionaryWithDefault
  3
ObjectDBX Classes
 90
        0
280
     0
281
     0
  0
CLASS
  1
VISUALSTYLE
  2
AcDbVisualStyle
  3
ObjectDBX Classes
 90
     4095
280
     0
281
     0
  0
CLASS
  1
MATERIAL
  2
AcDbMaterial
  3
ObjectDBX Classes
 90
     1153
280
     0
281
     0
  0
CLASS
  1
SCALE
  2
AcDbScale
  3
ObjectDBX Classes
 90
     1153
280
     0
281
     0
  0
CLASS
  1
SUN
  2
AcDbSun
  3
SCENEOE
 90
     1153
280
     0
281
     0
  0
CLASS
  1
ACDBPLACEHOLDER
  2
AcDbPlaceHolder
  3
ObjectDBX Classes
 90
        0
280
     0
281
     0
  0
CLASS
  1
LAYOUT
  2
AcDbLayout
  3
ObjectDBX Classes
 90
        0
280
     0
281
     0
  0
ENDSEC
  0
SECTION
  2
TABLES
  0
TABLE
  2
VPORT
  5
8
330
0
100
AcDbSymbolTable
 70
     1
  0
VPORT
  5
29
330
8
100
AcDbSymbolTableRecord
100
AcDbViewportTableRecord
  2
*Active
 70
     0
 10
0.0
 20
0.0
 11
1.0
 21
1.0
 12
0.0
 22
0.0
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 40
0.29784
 41
2.602739726
 42
50.0
 43
0.0
 44
0.0
 50
0.0
 51
0.0
 71
     0
 72
   100
 73
     1
 74
     3
 75
     0
 76
     0
 77
     0
 78
     0
281
     0
 65
     1
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
ENDTAB
  0
TABLE
  2
LTYPE
  5
5
330
0
100
AcDbSymbolTable
 70
     6
  0
LTYPE
  5
14
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
ByBlock
 70
     0
  3

 72
    65
 73
     0
 40
0.0
  0
LTYPE
  5
15
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
ByLayer
 70
     0
  3

 72
    65
 73
     0
 40
0.0
  0
LTYPE
  5
16
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
Continuous
 70
     0
  3
Solid line
 72
    65
 73
     0
 40
0.0
  0
LTYPE
  5
6A
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
HIDDEN
 70
     0
  3
Hidden __ __ __ __ __ __ __ __ __ __ __ __ __ __
 72
    65
 73
     2
 40
0.075
 49
0.05
 74
     0
 49
-0.025
 74
     0
  0
LTYPE
  5
6B
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
PHANTOM
 70
     0
  3
Phantom ______  __  __  ______  __  __  ______
 72
    65
 73
     6
 40
0.5
 49
0.25
 74
     0
 49
-0.05
 74
     0
 49
0.05
 74
     0
 49
-0.05
 74
     0
 49
0.05
 74
     0
 49
-0.05
 74
     0
  0
LTYPE
  5
6C
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
CENTER
 70
     0
  3
Center ____ _ ____ _ ____ _ ____ _ ____ _ ____
 72
    65
 73
     4
 40
0.4
 49
0.25
 74
     0
 49
-0.05
 74
     0
 49
0.05
 74
     0
 49
-0.05
 74
     0
  0
LTYPE
  5
6D
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
CENTERX2
 70
     0
  3
Center (2x) ________  __  ________  __  _____
 72
    65
 73
     4
 40
0.8
 49
0.5
 74
     0
 49
-0.1
 74
     0
 49
0.1
 74
     0
 49
-0.1
 74
     0
  0
LTYPE
  5
6E
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
DOT2
 70
     0
  3
Dot (.5x) ........................................
 72
    65
 73
     2
 40
0.025
 49
0.0
 74
     0
 49
-0.025
 74
     0
  0
ENDTAB
  0
TABLE
  2
LAYER
  5
2
330
0
100
AcDbSymbolTable
 70
     1
  0
LAYER
  5
10
330
2
100
AcDbSymbolTableRecord
100
AcDbLayerTableRecord
  2
0
 70
     0
 62
     7
  6
Continuous
370
    -3
390
F
  0
ENDTAB
  0
TABLE
  2
STYLE
  5
3
330
0
100
AcDbSymbolTable
 70
     2
  0
STYLE
  5
11
330
3
100
AcDbSymbolTableRecord
100
AcDbTextStyleTableRecord
  2
Standard
 70
     0
 40
0.0
 41
1.0
 50
0.0
 71
     0
 42
0.125
  3
txt
  4

  0
STYLE
  5
104
330
3
100
AcDbSymbolTableRecord
100
AcDbTextStyleTableRecord
  2
SLDTEXTSTYLE0
 70
     0
 40
0.0
 41
0.7
 50
0.0
 71
     0
 42
0.125
  3
TXT
  4

  0
ENDTAB
  0
TABLE
  2
VIEW
  5
6
330
0
100
AcDbSymbolTable
 70
     0
  0
ENDTAB
  0
TABLE
  2
UCS
  5
7
330
0
100
AcDbSymbolTable
 70
     0
  0
ENDTAB
  0
TABLE
  2
APPID
  5
9
330
0
100
AcDbSymbolTable
 70
     1
  0
APPID
  5
12
330
9
100
AcDbSymbolTableRecord
100
AcDbRegAppTableRecord
  2
ACAD
 70
     0
  0
ENDTAB
  0
TABLE
  2
DIMSTYLE
  5
A
330
0
100
AcDbSymbolTable
 70
     1
100
AcDbDimStyleTable
  0
DIMSTYLE
105
27
330
A
100
AcDbSymbolTableRecord
100
AcDbDimStyleTableRecord
  2
Standard
 70
     0
178
     0
340
11
  0
ENDTAB
  0
TABLE
  2
BLOCK_RECORD
  5
1
330
0
100
AcDbSymbolTable
 70
     2
  0
BLOCK_RECORD
  5
1F
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Model_Space
340
22
  0
BLOCK_RECORD
  5
1B
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space
340
1E
  0
BLOCK_RECORD
  5
23
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space0
340
26
  0
BLOCK_RECORD
  5
B7
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space1
340
B8
  0
ENDTAB
  0
ENDSEC
  0
SECTION
  2
BLOCKS
  0
BLOCK
  5
20
330
1F
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Model_Space
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Model_Space
  1
*Model_Space
  0
ENDBLK
  5
21
330
1F
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
1C
330
1B
100
AcDbEntity
 67
     1
  8
0
100
AcDbBlockBegin
  2
*Paper_Space
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space
  1
*Paper_Space
  0
ENDBLK
  5
1D
330
1B
100
AcDbEntity
 67
     1
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
24
330
23
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Paper_Space0
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space0
  1
*Paper_Space0
  0
LINE
  5
B2
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.085
 20
0.0
 30
0.0
 11
0.0
 21
0.0
 31
0.0
  0
LINE
  5
B3
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.085
 20
-0.146
 30
0.0
 11
0.0
 21
-0.146
 31
0.0
  0
LINE
  5
B4
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.0
 20
0.146
 30
0.0
 11
0.0
 21
-0.146
 31
0.0
  0
LINE
  5
B5
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.085
 20
0.146
 30
0.0
 11
0.085
 21
-0.146
 31
0.0
  0
LINE
  5
B6
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.085
 20
0.146
 30
0.0
 11
0.0
 21
0.146
 31
0.0
  0
VIEWPORT
  5
100
330
23
100
AcDbEntity
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
0.0
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.5906285714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
109
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
0.0
 20
-0.1861404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
10A
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
0.0
 20
-0.4715904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDBLK
  5
25
330
23
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
B9
330
B7
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Paper_Space1
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space1
  1
*Paper_Space1
  0
LWPOLYLINE
  5
C7
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       24
 70
   128
 43
0.0
 10
-0.1134185666
 20
-0.0555792215
 10
-0.1098736411
 20
-0.0621443519
 10
-0.1060422619
 20
-0.0685515082
 10
-0.1019464809
 20
-0.0747638134
 10
-0.0976098717
 20
-0.0807455121
 10
-0.0930573941
 20
-0.0864621759
 10
-0.0883152503
 20
-0.0918809021
 10
-0.0834107343
 20
-0.0969705025
 10
-0.0783720745
 20
-0.1017016835
 10
-0.0732282714
 20
-0.1060472142
 10
-0.0680089307
 20
-0.1099820836
 10
-0.0627440928
 20
-0.1134836442
 10
-0.05746406
 20
-0.1165317422
 10
-0.0521992221
 20
-0.1191088341
 10
-0.0469798814
 20
-0.1212000873
 10
-0.0418360783
 20
-0.1227934652
 10
-0.0367974185
 20
-0.1238797969
 10
-0.0318929025
 20
-0.1244528302
 10
-0.0271507587
 20
-0.1245092667
 10
-0.0225982811
 20
-0.1240487816
 10
-0.0182616719
 20
-0.1230740253
 10
-0.0141658909
 20
-0.1215906082
 10
-0.0103345117
 20
-0.1196070682
 10
-0.0067895862
 20
-0.1171348217
  0
LWPOLYLINE
  5
CE
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       24
 70
   128
 43
0.0
 10
-0.0067895862
 20
-0.013815468
 10
-0.0103345117
 20
-0.0072503377
 10
-0.0141658909
 20
-0.0008431813
 10
-0.0182616719
 20
0.0053691239
 10
-0.0225982811
 20
0.0113508226
 10
-0.0271507587
 20
0.0170674864
 10
-0.0318929025
 20
0.0224862126
 10
-0.0367974185
 20
0.027575813
 10
-0.0418360783
 20
0.0323069939
 10
-0.0469798814
 20
0.0366525247
 10
-0.0521992221
 20
0.0405873941
 10
-0.05746406
 20
0.0440889547
 10
-0.0627440928
 20
0.0471370527
 10
-0.0680089307
 20
0.0497141446
 10
-0.0732282714
 20
0.0518053978
 10
-0.0783720745
 20
0.0533987756
 10
-0.0834107343
 20
0.0544851074
 10
-0.0883152503
 20
0.0550581407
 10
-0.0930573941
 20
0.0551145771
 10
-0.0976098717
 20
0.0546540921
 10
-0.1019464809
 20
0.0536793358
 10
-0.1060422619
 20
0.0521959187
 10
-0.1098736411
 20
0.0502123787
 10
-0.1134185666
 20
0.0477401322
  0
LWPOLYLINE
  5
D8
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       23
 70
   128
 43
0.0
 10
0.0533144902
 20
0.0208818768
 10
0.0497695647
 20
0.0274470071
 10
0.0459381855
 20
0.0338541634
 10
0.0418424045
 20
0.0400664687
 10
0.0375057953
 20
0.0460481674
 10
0.0329533177
 20
0.0517648312
 10
0.0282111739
 20
0.0571835573
 10
0.0233066579
 20
0.0622731577
 10
0.0182679981
 20
0.0670043387
 10
0.013124195
 20
0.0713498695
 10
0.0079048543
 20
0.0752847389
 10
0.0026400164
 20
0.0787862994
 10
-0.0026400164
 20
0.0818343975
 10
-0.0079048543
 20
0.0844114894
 10
-0.013124195
 20
0.0865027425
 10
-0.0182679981
 20
0.0880961204
 10
-0.0233066579
 20
0.0891824522
 10
-0.0282111739
 20
0.0897554854
 10
-0.0329533177
 20
0.0898119219
 10
-0.0375057953
 20
0.0893514368
 10
-0.0418424045
 20
0.0883766806
 10
-0.0459381855
 20
0.0868932635
 10
-0.049208599
 20
0.0852410298
  0
LINE
  5
DE
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.049208599
 20
0.0852410298
 30
0.0
 11
-0.1093126754
 21
0.050543685
 31
0.0
  0
LINE
  5
DF
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0108954774
 20
-0.1199383745
 30
0.0
 11
-0.0065013725
 21
-0.1174017118
 31
0.0
  0
LINE
  5
E0
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0353553391
 20
-0.0367363745
 30
0.0
 11
-0.0848528137
 21
-0.0081620906
 31
0.0
  0
LINE
  5
E1
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0848528137
 20
-0.0081620906
 30
0.0
 11
-0.0848528137
 21
-0.032658315
 31
0.0
  0
LINE
  5
E2
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0848528137
 20
-0.032658315
 30
0.0
 11
-0.0353553391
 21
-0.0612325989
 31
0.0
  0
LINE
  5
E3
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0353553391
 20
-0.0612325989
 30
0.0
 11
-0.0353553391
 21
-0.0367363745
 31
0.0
  0
LINE
  5
E4
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.1541492783
 20
-0.0505997865
 30
0.0
 11
-0.0067895862
 21
-0.013815468
 31
0.0
  0
LINE
  5
E5
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.2085965005
 20
-0.0705999275
 30
0.0
 11
0.1541492783
 21
-0.0505997865
 31
0.0
  0
LINE
  5
E6
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.1778373555
 20
-0.1720580096
 30
0.0
 11
0.2085965005
 21
-0.0705999275
 31
0.0
  0
LINE
  5
E7
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.2085965004
 20
-0.3090298445
 30
0.0
 11
0.1778373555
 21
-0.1720580096
 31
0.0
  0
LINE
  5
E8
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.1541492783
 20
-0.2661665609
 30
0.0
 11
0.2085965004
 21
-0.3090298445
 31
0.0
  0
LINE
  5
E9
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0067895862
 20
-0.1171348217
 30
0.0
 11
0.1541492783
 21
-0.2661665609
 31
0.0
  0
LINE
  5
EA
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2743574311
 20
-0.018794903
 30
0.0
 11
-0.1134185666
 21
-0.0555792215
 31
0.0
  0
LINE
  5
EB
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.3288046533
 20
0.001205238
 30
0.0
 11
-0.2743574311
 21
-0.018794903
 31
0.0
  0
LINE
  5
EC
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2980455083
 20
0.1026633201
 30
0.0
 11
-0.3288046533
 21
0.001205238
 31
0.0
  0
LINE
  5
ED
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.3288046533
 20
0.239635155
 30
0.0
 11
-0.2980455083
 21
0.1026633201
 31
0.0
  0
LINE
  5
EE
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2743574311
 20
0.1967718714
 30
0.0
 11
-0.3288046533
 21
0.239635155
 31
0.0
  0
LINE
  5
EF
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1134185666
 20
0.0477401322
 30
0.0
 11
-0.2743574311
 21
0.1967718714
 31
0.0
  0
LINE
  5
F0
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.1778373555
 20
-0.1720580096
 30
0.0
 11
0.2379414319
 21
-0.1373606648
 31
0.0
  0
LINE
  5
F1
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.2085965005
 20
-0.0705999275
 30
0.0
 11
0.2687005769
 21
-0.0359025827
 31
0.0
  0
LINE
  5
F2
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.2379414319
 20
-0.1373606648
 30
0.0
 11
0.2687005769
 21
-0.0359025827
 31
0.0
  0
LINE
  5
F3
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.1541492783
 20
-0.0505997865
 30
0.0
 11
0.2142533547
 21
-0.0159024418
 31
0.0
  0
LINE
  5
F4
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.2687005769
 20
-0.0359025827
 30
0.0
 11
0.2142533547
 21
-0.0159024418
 31
0.0
  0
LINE
  5
F5
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0067895862
 20
-0.013815468
 30
0.0
 11
0.0533144902
 21
0.0208818768
 31
0.0
  0
LINE
  5
F6
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.2142533547
 20
-0.0159024418
 30
0.0
 11
0.0533144902
 21
0.0208818768
 31
0.0
  0
LINE
  5
F7
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.2085965004
 20
-0.3090298445
 30
0.0
 11
0.2687005769
 21
-0.2743324998
 31
0.0
  0
LINE
  5
F8
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.2687005769
 20
-0.2743324998
 30
0.0
 11
0.2379414319
 21
-0.1373606648
 31
0.0
  0
LINE
  5
F9
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2743574311
 20
0.1967718714
 30
0.0
 11
-0.2142533547
 21
0.2314692161
 31
0.0
  0
LINE
  5
FA
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0536027039
 20
0.082704367
 30
0.0
 11
-0.2142533547
 21
0.2314692161
 31
0.0
  0
LINE
  5
FB
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0848528137
 20
-0.032658315
 30
0.0
 11
-0.0636361623
 21
-0.0204102028
 31
0.0
  0
LINE
  5
FC
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.3288046533
 20
0.239635155
 30
0.0
 11
-0.2687005769
 21
0.2743324998
 31
0.0
  0
LINE
  5
FD
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2142533547
 20
0.2314692161
 30
0.0
 11
-0.2687005769
 21
0.2743324998
 31
0.0
  0
VIEWPORT
  5
102
330
B7
100
AcDbEntity
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
0.0
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.5906285714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
10B
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.3288046533
 20
-0.3491702537
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
10C
330
B7
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.3288046533
 20
-0.6346202537
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDBLK
  5
BA
330
B7
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
ENDSEC
  0
SECTION
  2
ENTITIES
  0
LINE
  5
81
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.035
 20
0.015
 30
0.0
 11
-0.035
 21
0.015
 31
0.0
  0
LINE
  5
82
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.035
 20
0.015
 30
0.0
 11
-0.035
 21
-0.015
 31
0.0
  0
LINE
  5
83
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.035
 20
-0.015
 30
0.0
 11
0.035
 21
-0.015
 31
0.0
  0
LINE
  5
84
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.035
 20
-0.015
 30
0.0
 11
0.035
 21
0.015
 31
0.0
  0
LINE
  5
85
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.303
 20
0.132
 30
0.0
 11
0.0753980751
 21
0.063266497
 31
0.0
  0
LINE
  5
86
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.38
 20
0.146
 30
0.0
 11
0.303
 21
0.132
 31
0.0
  0
LINE
  5
87
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.3365
 20
0.0
 30
0.0
 11
0.38
 21
0.146
 31
0.0
  0
LINE
  5
88
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.38
 20
-0.146
 30
0.0
 11
0.3365
 21
0.0
 31
0.0
  0
LINE
  5
89
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.303
 20
-0.132
 30
0.0
 11
0.38
 21
-0.146
 31
0.0
  0
LINE
  5
8A
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.0753980751
 20
-0.063266497
 30
0.0
 11
0.303
 21
-0.132
 31
0.0
  0
LINE
  5
8B
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.303
 20
-0.132
 30
0.0
 11
-0.0753980751
 21
-0.063266497
 31
0.0
  0
LINE
  5
8C
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.38
 20
-0.146
 30
0.0
 11
-0.303
 21
-0.132
 31
0.0
  0
LINE
  5
8D
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.3365
 20
0.0
 30
0.0
 11
-0.38
 21
-0.146
 31
0.0
  0
LINE
  5
8E
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.38
 20
0.146
 30
0.0
 11
-0.3365
 21
0.0
 31
0.0
  0
LINE
  5
8F
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.303
 20
0.132
 30
0.0
 11
-0.38
 21
0.146
 31
0.0
  0
LINE
  5
90
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0753980751
 20
0.063266497
 30
0.0
 11
-0.303
 21
0.132
 31
0.0
  0
ARC
  5
91
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.0
 20
0.0
 30
0.0
 40
0.0984251968503937
100
AcDbArc
 50
220.0
 51
320.0
  0
ARC
  5
92
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.0
 20
0.0
 30
0.0
 40
0.0984251968503939
100
AcDbArc
 50
40.0
 51
140.0
  0
MTEXT
  5
107
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.38
 20
-0.1861404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
108
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.38
 20
-0.4715904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
LINE
  5
A3
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.303
 20
-0.085
 30
0.0
 11
-0.303
 21
0.0
 31
0.0
  0
LINE
  5
A4
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.38
 20
-0.085
 30
0.0
 11
-0.38
 21
0.0
 31
0.0
  0
LINE
  5
A5
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.303
 20
-0.085
 30
0.0
 11
0.303
 21
0.0
 31
0.0
  0
LINE
  5
A6
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.38
 20
-0.085
 30
0.0
 11
0.38
 21
0.0
 31
0.0
  0
LINE
  5
A7
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.38
 20
0.0
 30
0.0
 11
-0.38
 21
0.0
 31
0.0
  0
LINE
  5
A8
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.38
 20
-0.085
 30
0.0
 11
-0.38
 21
-0.085
 31
0.0
  0
LINE
  5
A9
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.0753980751
 20
-0.085
 30
0.0
 11
-0.0753980751
 21
0.0
 31
0.0
  0
LINE
  5
AA
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.0753980751
 20
-0.085
 30
0.0
 11
0.0753980751
 21
0.0
 31
0.0
  0
VIEWPORT
  5
FE
330
1B
100
AcDbEntity
 67
     1
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
0.0
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.5906285714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
105
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.38
 20
-0.1251404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
106
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.38
 20
-0.4105904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDSEC
  0
SECTION
  2
OBJECTS
  0
DICTIONARY
  5
C
330
0
100
AcDbDictionary
281
     1
  3
ACAD_GROUP
350
D
  3
ACAD_LAYOUT
350
1A
  3
ACAD_MLINESTYLE
350
17
  3
ACAD_PLOTSETTINGS
350
19
  3
ACAD_PLOTSTYLENAME
350
E
  3
ACAD_SCALELIST
350
47
  0
DICTIONARY
  5
D
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  0
DICTIONARY
  5
1A
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  3
_Isometric
350
B8
  3
_Left
350
26
  3
_Top
350
1E
  3
Model
350
22
  0
DICTIONARY
  5
17
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  3
Standard
350
18
  0
DICTIONARY
  5
19
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  0
ACDBDICTIONARYWDFLT
  5
E
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  3
Normal
350
F
100
AcDbDictionaryWithDefault
340
F
  0
DICTIONARY
  5
47
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  3
A0
350
48
  3
A1
350
49
  3
A2
350
4A
  3
A3
350
4B
  3
A4
350
4C
  3
A5
350
4D
  3
A6
350
4E
  3
A7
350
4F
  3
A8
350
50
  3
A9
350
51
  3
B0
350
52
  3
B1
350
53
  3
B2
350
54
  3
B3
350
55
  3
B4
350
56
  3
B5
350
57
  3
B6
350
58
  3
B7
350
59
  3
B8
350
5A
  3
B9
350
5B
  3
C0
350
5C
  3
C1
350
5D
  3
C2
350
5E
  3
C3
350
5F
  3
C4
350
60
  3
C5
350
61
  3
C6
350
62
  3
C7
350
63
  3
C8
350
64
  3
C9
350
65
  3
D0
350
66
  3
D1
350
67
  3
D2
350
68
  0
LAYOUT
  5
B8
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.0723809551
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
13.8157889557
148
9.652
149
2.159
100
AcDbLayout
  1
_Isometric
 70
     1
 71
     3
 10
0.0
 20
0.0
 11
0.0
 21
0.0
 12
0.0
 22
0.0
 32
0.0
 14
0.0
 24
0.0
 34
0.0
 15
0.0
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
B7
331
102
  0
LAYOUT
  5
26
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.0723809551
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
13.8157889557
148
9.652
149
2.159
100
AcDbLayout
  1
_Left
 70
     1
 71
     2
 10
0.0
 20
0.0
 11
0.0
 21
0.0
 12
0.0
 22
0.0
 32
0.0
 14
0.0
 24
0.0
 34
0.0
 15
0.0
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
23
331
100
  0
LAYOUT
  5
1E
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.0723809551
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
13.8157889557
148
9.652
149
2.159
100
AcDbLayout
  1
_Top
 70
     1
 71
     1
 10
-0.3980952673
 20
-0.1030952388
 11
0.3980952388
 21
0.5121428795
 12
0.0
 22
0.0
 32
0.0
 14
-0.38
 24
-0.085
 34
0.0
 15
0.38
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
1B
331
FE
  0
LAYOUT
  5
22
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
ANSI_A_(11.00_x_8.50_Inches)
  6

 40
6.35
 41
19.05
 42
6.35000508
 43
19.05000254
 44
279.4
 45
215.9
 46
133.34999746
 47
88.89999873
 48
0.0
 49
0.0
140
0.0
141
0.0
142
14.3289473684
143
1.0
 70
  1696
 72
     0
 73
     0
 74
     0
  7

 75
     0
147
0.5913241897
148
-39.4088153714
149
0.0
100
AcDbLayout
  1
Model
 70
     1
 71
     0
 10
0.0
 20
0.0
 11
12.0
 21
9.0
 12
0.0
 22
0.0
 32
0.0
 14
-0.38
 24
-0.146
 34
0.0
 15
0.38
 25
0.146
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
1F
331
29
  0
MLINESTYLE
  5
18
102
{ACAD_REACTORS
330
17
102
}
330
17
100
AcDbMlineStyle
  2
Standard
 70
     0
  3

 62
   256
 51
90.0
 52
90.0
 71
     2
 49
0.5
 62
   256
  6
BYLAYER
 49
-0.5
 62
   256
  6
BYLAYER
  0
ACDBPLACEHOLDER
  5
F
102
{ACAD_REACTORS
330
E
102
}
330
E
  0
SCALE
  5
48
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:1
140
1.0
141
1.0
290
     1
  0
SCALE
  5
49
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:2
140
1.0
141
2.0
290
     0
  0
SCALE
  5
4A
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:4
140
1.0
141
4.0
290
     0
  0
SCALE
  5
4B
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:5
140
1.0
141
5.0
290
     0
  0
SCALE
  5
4C
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:8
140
1.0
141
8.0
290
     0
  0
SCALE
  5
4D
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:10
140
1.0
141
10.0
290
     0
  0
SCALE
  5
4E
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:16
140
1.0
141
16.0
290
     0
  0
SCALE
  5
4F
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:20
140
1.0
141
20.0
290
     0
  0
SCALE
  5
50
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:30
140
1.0
141
30.0
290
     0
  0
SCALE
  5
51
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:40
140
1.0
141
40.0
290
     0
  0
SCALE
  5
52
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:50
140
1.0
141
50.0
290
     0
  0
SCALE
  5
53
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:100
140
1.0
141
100.0
290
     0
  0
SCALE
  5
54
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
2:1
140
2.0
141
1.0
290
     0
  0
SCALE
  5
55
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
4:1
140
4.0
141
1.0
290
     0
  0
SCALE
  5
56
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
8:1
140
8.0
141
1.0
290
     0
  0
SCALE
  5
57
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
10:1
140
10.0
141
1.0
290
     0
  0
SCALE
  5
58
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
100:1
140
100.0
141
1.0
290
     0
  0
SCALE
  5
59
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/128" = 1'-0"
140
0.0078125
141
12.0
290
     0
  0
SCALE
  5
5A
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/64" = 1'-0"
140
0.015625
141
12.0
290
     0
  0
SCALE
  5
5B
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/32" = 1'-0"
140
0.03125
141
12.0
290
     0
  0
SCALE
  5
5C
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/16" = 1'-0"
140
0.0625
141
12.0
290
     0
  0
SCALE
  5
5D
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3/32" = 1'-0"
140
0.09375
141
12.0
290
     0
  0
SCALE
  5
5E
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/8" = 1'-0"
140
0.125
141
12.0
290
     0
  0
SCALE
  5
5F
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3/16" = 1'-0"
140
0.1875
141
12.0
290
     0
  0
SCALE
  5
60
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/4" = 1'-0"
140
0.25
141
12.0
290
     0
  0
SCALE
  5
61
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3/8" = 1'-0"
140
0.375
141
12.0
290
     0
  0
SCALE
  5
62
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/2" = 1'-0"
140
0.5
141
12.0
290
     0
  0
SCALE
  5
63
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3/4" = 1'-0"
140
0.75
141
12.0
290
     0
  0
SCALE
  5
64
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1" = 1'-0"
140
1.0
141
12.0
290
     0
  0
SCALE
  5
65
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1-1/2" = 1'-0"
140
1.5
141
12.0
290
     0
  0
SCALE
  5
66
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3" = 1'-0"
140
3.0
141
12.0
290
     0
  0
SCALE
  5
67
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
6" = 1'-0"
140
6.0
141
12.0
290
     0
  0
SCALE
  5
68
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1'-0" = 1'-0"
140
12.0
141
12.0
290
     0
  0
ENDSEC
  0
EOF


==> anc/CADFiles/Blade.STEP <==
ISO-10303-21;
HEADER;
FILE_DESCRIPTION (( 'STEP AP203' ),
    '1' );
FILE_NAME ('Blade.STEP',
    '2015-09-14T18:28:41',
    ( '' ),
    ( '' ),
    'SwSTEP 2.0',
    'SolidWorks 2014',
    '' );
FILE_SCHEMA (( 'CONFIG_CONTROL_DESIGN' ));
ENDSEC;

DATA;
#1 = ADVANCED_FACE ( 'NONE', ( #581 ), #329, .F. ) ;
#2 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#3 = ORIENTED_EDGE ( 'NONE', *, *, #559, .T. ) ;
#4 = LINE ( 'NONE', #241, #126 ) ;
#5 = ADVANCED_FACE ( 'NONE', ( #442 ), #144, .T. ) ;
#6 = ORIENTED_EDGE ( 'NONE', *, *, #104, .T. ) ;
#7 = VERTEX_POINT ( 'NONE', #378 ) ;
#8 = DIRECTION ( 'NONE',  ( 0.2855407263485934000, -0.9583665757925397000, 0.0000000000000000000 ) ) ;
#9 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#10 = FACE_OUTER_BOUND ( 'NONE', #164, .T. ) ;
#11 = ORIENTED_EDGE ( 'NONE', *, *, #559, .F. ) ;
#12 = DIRECTION ( 'NONE',  ( -0.9838699100999073200, -0.1788854381999831500, -0.0000000000000000000 ) ) ;
#13 = VECTOR ( 'NONE', #530, 39.37007874015748100 ) ;
#14 = ADVANCED_FACE ( 'NONE', ( #434 ), #257, .F. ) ;
#15 = EDGE_CURVE ( 'NONE', #320, #194, #461, .T. ) ;
#16 = ORIENTED_EDGE ( 'NONE', *, *, #693, .T. ) ;
#17 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511013577000, 0.06326649701639162900, 0.08499999999999999200 ) ) ;
#18 = EDGE_CURVE ( 'NONE', #358, #43, #137, .T. ) ;
#19 = EDGE_CURVE ( 'NONE', #624, #690, #410, .T. ) ;
#20 = ORIENTED_EDGE ( 'NONE', *, *, #403, .F. ) ;
#21 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.08499999999999999200 ) ) ;
#22 = ORIENTED_EDGE ( 'NONE', *, *, #467, .F. ) ;
#23 = ORIENTED_EDGE ( 'NONE', *, *, #134, .F. ) ;
#24 = DATE_AND_TIME ( #420, #408 ) ;
#25 = DIRECTION ( 'NONE',  ( 0.2855407263494226800, -0.9583665757922924500, 0.0000000000000000000 ) ) ;
#26 = LOCAL_TIME ( 14, 28, 41.00000000000000000, #634 ) ;
#27 = ORIENTED_EDGE ( 'NONE', *, *, #347, .F. ) ;
#28 = LINE ( 'NONE', #473, #608 ) ;
#29 = VERTEX_POINT ( 'NONE', #274 ) ;
#30 =( CONVERSION_BASED_UNIT ( 'INCH', #248 ) LENGTH_UNIT ( ) NAMED_UNIT ( #336 ) );
#31 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#32 = CC_DESIGN_APPROVAL ( #348, ( #109 ) ) ;
#33 = LINE ( 'NONE', #550, #349 ) ;
#34 = DIRECTION ( 'NONE',  ( -0.9573003738213883300, 0.2890951301586208700, 0.0000000000000000000 ) ) ;
#35 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511013577000, 0.06326649701639162900, 0.0000000000000000000 ) ) ;
#36 = ORIENTED_EDGE ( 'NONE', *, *, #239, .F. ) ;
#37 = AXIS2_PLACEMENT_3D ( 'NONE', #21, #584, #582 ) ;
#38 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.0000000000000000000 ) ) ;
#39 = DIRECTION ( 'NONE',  ( 0.9838699100998126200, -0.1788854382005049500, 0.0000000000000000000 ) ) ;
#40 = LOCAL_TIME ( 14, 28, 41.00000000000000000, #323 ) ;
#41 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#42 = LINE ( 'NONE', #38, #527 ) ;
#43 = VERTEX_POINT ( 'NONE', #498 ) ;
#44 = VECTOR ( 'NONE', #64, 39.37007874015748100 ) ;
#45 = DIRECTION ( 'NONE',  ( -0.9838699100999073200, -0.1788854381999831500, -0.0000000000000000000 ) ) ;
#46 = ORIENTED_EDGE ( 'NONE', *, *, #221, .T. ) ;
#47 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#48 = EDGE_CURVE ( 'NONE', #700, #218, #340, .T. ) ;
#49 = DIRECTION ( 'NONE',  ( -0.9573003738215416500, -0.2890951301581133900, -0.0000000000000000000 ) ) ;
#50 = PERSON_AND_ORGANIZATION_ROLE ( 'design_supplier' ) ;
#51 = FACE_OUTER_BOUND ( 'NONE', #546, .T. ) ;
#52 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999998900, 0.1459999999999999900, 0.0000000000000000000 ) ) ;
#53 = AXIS2_PLACEMENT_3D ( 'NONE', #480, #353, #306 ) ;
#54 = EDGE_CURVE ( 'NONE', #227, #489, #33, .T. ) ;
#55 = ORIENTED_EDGE ( 'NONE', *, *, #598, .T. ) ;
#56 = AXIS2_PLACEMENT_3D ( 'NONE', #439, #275, #280 ) ;
#57 = ORIENTED_EDGE ( 'NONE', *, *, #556, .F. ) ;
#58 = CARTESIAN_POINT ( 'NONE',  ( -0.3029999999999999900, 0.1320000000000000100, 0.08499999999999999200 ) ) ;
#59 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#60 = PERSON_AND_ORGANIZATION ( #191, #518 ) ;
#61 = VERTEX_POINT ( 'NONE', #602 ) ;
#62 = VECTOR ( 'NONE', #12, 39.37007874015748100 ) ;
#63 = AXIS2_PLACEMENT_3D ( 'NONE', #372, #541, #34 ) ;
#64 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#65 = ORIENTED_EDGE ( 'NONE', *, *, #187, .F. ) ;
#66 = EDGE_CURVE ( 'NONE', #194, #7, #324, .T. ) ;
#67 = LINE ( 'NONE', #156, #379 ) ;
#68 = DIRECTION ( 'NONE',  ( 0.9573003738213883300, -0.2890951301586209300, 0.0000000000000000000 ) ) ;
#69 = VECTOR ( 'NONE', #170, 39.37007874015748100 ) ;
#70 = PLANE ( 'NONE',  #172 ) ;
#71 = ORIENTED_EDGE ( 'NONE', *, *, #330, .T. ) ;
#72 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#73 = DIRECTION ( 'NONE',  ( 0.2855407263496101400, 0.9583665757922367200, 0.0000000000000000000 ) ) ;
#74 = VECTOR ( 'NONE', #319, 39.37007874015748100 ) ;
#75 = FACE_BOUND ( 'NONE', #220, .T. ) ;
#76 = LINE ( 'NONE', #626, #287 ) ;
#77 = VERTEX_POINT ( 'NONE', #653 ) ;
#78 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#79 = ORIENTED_EDGE ( 'NONE', *, *, #206, .F. ) ;
#80 = DIRECTION ( 'NONE',  ( 0.9583665757922368300, -0.2855407263496102000, 0.0000000000000000000 ) ) ;
#81 = EDGE_CURVE ( 'NONE', #43, #61, #114, .T. ) ;
#82 = MECHANICAL_CONTEXT ( 'NONE', #262, 'mechanical' ) ;
#83 = CIRCLE ( 'NONE', #37, 0.09842519685039372000 ) ;
#84 = LINE ( 'NONE', #611, #423 ) ;
#85 = LINE ( 'NONE', #468, #260 ) ;
#86 = APPLICATION_CONTEXT ( 'configuration controlled 3d designs of mechanical parts and assemblies' ) ;
#87 = AXIS2_PLACEMENT_3D ( 'NONE', #466, #344, #399 ) ;
#88 = EDGE_CURVE ( 'NONE', #650, #29, #145, .T. ) ;
#89 = ORIENTED_EDGE ( 'NONE', *, *, #658, .F. ) ;
#90 = CARTESIAN_POINT ( 'NONE',  ( -0.3030000000000699900, -0.1319999999998393000, 0.0000000000000000000 ) ) ;
#91 = DIRECTION ( 'NONE',  ( 0.9573003738213883300, -0.2890951301586209300, 0.0000000000000000000 ) ) ;
#92 = DATE_AND_TIME ( #307, #640 ) ;
#93 = VECTOR ( 'NONE', #440, 39.37007874015748100 ) ;
#94 = LINE ( 'NONE', #200, #13 ) ;
#95 = CARTESIAN_POINT ( 'NONE',  ( -0.3029999999999999900, 0.1320000000000000100, 0.08499999999999999200 ) ) ;
#96 = VERTEX_POINT ( 'NONE', #327 ) ;
#97 = DESIGN_CONTEXT ( 'detailed design', #86, 'design' ) ;
#98 = ORIENTED_EDGE ( 'NONE', *, *, #426, .T. ) ;
#99 = SECURITY_CLASSIFICATION_LEVEL ( 'unclassified' ) ;
#100 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511013574300, 0.06326649701639151800, 0.08499999999999999200 ) ) ;
#101 = DIRECTION ( 'NONE',  ( -0.9838699101000023500, -0.1788854381994611800, 0.0000000000000000000 ) ) ;
#102 = LOCAL_TIME ( 14, 28, 41.00000000000000000, #397 ) ;
#103 = VECTOR ( 'NONE', #228, 39.37007874015748100 ) ;
#104 = EDGE_CURVE ( 'NONE', #148, #285, #356, .T. ) ;
#105 = LINE ( 'NONE', #2, #69 ) ;
#106 = ADVANCED_FACE ( 'NONE', ( #51, #75 ), #210, .T. ) ;
#107 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999299900, -0.1320000000001607100, 0.0000000000000000000 ) ) ;
#108 = EDGE_LOOP ( 'NONE', ( #576, #247, #644, #538 ) ) ;
#109 = SECURITY_CLASSIFICATION ( '', '', #99 ) ;
#110 = ADVANCED_FACE ( 'NONE', ( #511 ), #437, .F. ) ;
#111 = DIRECTION ( 'NONE',  ( 0.9838699101000023500, 0.1788854381994611800, -0.0000000000000000000 ) ) ;
#112 = APPROVAL_DATE_TIME ( #363, #217 ) ;
#113 = ADVANCED_FACE ( 'NONE', ( #214 ), #647, .F. ) ;
#114 = LINE ( 'NONE', #376, #664 ) ;
#115 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999999400, 0.1320000000000000100, 0.08499999999999999200 ) ) ;
#116 = AXIS2_PLACEMENT_3D ( 'NONE', #525, #246, #591 ) ;
#117 = LINE ( 'NONE', #123, #215 ) ;
#118 = ORIENTED_EDGE ( 'NONE', *, *, #312, .F. ) ;
#119 = VERTEX_POINT ( 'NONE', #321 ) ;
#120 = DIRECTION ( 'NONE',  ( 0.9838699100998126200, -0.1788854382005049500, 0.0000000000000000000 ) ) ;
#121 = ORIENTED_EDGE ( 'NONE', *, *, #368, .T. ) ;
#122 = DIRECTION ( 'NONE',  ( -0.2855407263485933400, 0.9583665757925397000, 0.0000000000000000000 ) ) ;
#123 = CARTESIAN_POINT ( 'NONE',  ( 0.3365000000000000200, -1.784678161875593300E-013, 0.08499999999999999200 ) ) ;
#124 = PERSON_AND_ORGANIZATION ( #191, #518 ) ;
#125 = LINE ( 'NONE', #567, #552 ) ;
#126 = VECTOR ( 'NONE', #580, 39.37007874015748900 ) ;
#127 = EDGE_CURVE ( 'NONE', #119, #489, #654, .T. ) ;
#128 = VERTEX_POINT ( 'NONE', #500 ) ;
#129 = ORIENTED_EDGE ( 'NONE', *, *, #402, .F. ) ;
#130 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 1.000000000000000000, 0.0000000000000000000 ) ) ;
#131 = ORIENTED_EDGE ( 'NONE', *, *, #471, .F. ) ;
#132 = AXIS2_PLACEMENT_3D ( 'NONE', #219, #706, #160 ) ;
#133 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, -0.01499999999999999900, 0.0000000000000000000 ) ) ;
#134 = EDGE_CURVE ( 'NONE', #669, #185, #84, .T. ) ;
#135 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 1.000000000000000000, 0.0000000000000000000 ) ) ;
#136 = FACE_OUTER_BOUND ( 'NONE', #495, .T. ) ;
#137 = LINE ( 'NONE', #497, #189 ) ;
#138 = LINE ( 'NONE', #350, #565 ) ;
#139 = PLANE ( 'NONE',  #645 ) ;
#140 = ORIENTED_EDGE ( 'NONE', *, *, #522, .F. ) ;
#141 = DIRECTION ( 'NONE',  ( -0.9583665757924838500, 0.2855407263487808000, 0.0000000000000000000 ) ) ;
#142 = ORIENTED_EDGE ( 'NONE', *, *, #167, .F. ) ;
#143 = PLANE ( 'NONE',  #338 ) ;
#144 = PLANE ( 'NONE',  #628 ) ;
#145 = LINE ( 'NONE', #100, #231 ) ;
#146 = DIRECTION ( 'NONE',  ( 0.9573003738215416500, 0.2890951301581133900, 0.0000000000000000000 ) ) ;
#147 = FACE_OUTER_BOUND ( 'NONE', #297, .T. ) ;
#148 = VERTEX_POINT ( 'NONE', #563 ) ;
#149 = EDGE_CURVE ( 'NONE', #185, #676, #519, .T. ) ;
#150 = PLANE ( 'NONE',  #157 ) ;
#151 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#152 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #475, #50, ( #293 ) ) ;
#153 = ORIENTED_EDGE ( 'NONE', *, *, #202, .F. ) ;
#154 = ORIENTED_EDGE ( 'NONE', *, *, #579, .T. ) ;
#155 = VERTEX_POINT ( 'NONE', #452 ) ;
#156 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999998900, 0.1459999999999999900, 0.08499999999999999200 ) ) ;
#157 = AXIS2_PLACEMENT_3D ( 'NONE', #539, #366, #369 ) ;
#158 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511016935500, -0.06326649701635149400, 0.08499999999999999200 ) ) ;
#159 = ORIENTED_EDGE ( 'NONE', *, *, #365, .T. ) ;
#160 = DIRECTION ( 'NONE',  ( -0.9573003738216949700, -0.2890951301576058500, 0.0000000000000000000 ) ) ;
#161 = PERSON_AND_ORGANIZATION_ROLE ( 'classification_officer' ) ;
#162 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999999400, 0.1320000000000000100, 0.0000000000000000000 ) ) ;
#163 = PERSON_AND_ORGANIZATION ( #191, #518 ) ;
#164 = EDGE_LOOP ( 'NONE', ( #481, #406, #326, #524 ) ) ;
#165 = CIRCLE ( 'NONE', #446, 0.09842519685039373400 ) ;
#166 = DIRECTION ( 'NONE',  ( 0.9838699100999073200, 0.1788854381999831500, 0.0000000000000000000 ) ) ;
#167 = EDGE_CURVE ( 'NONE', #304, #499, #125, .T. ) ;
#168 = CC_DESIGN_DATE_AND_TIME_ASSIGNMENT ( #474, #506, ( #109 ) ) ;
#169 = EDGE_CURVE ( 'NONE', #669, #624, #685, .T. ) ;
#170 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#171 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, 0.01499999999999999900, 0.08499999999999999200 ) ) ;
#172 = AXIS2_PLACEMENT_3D ( 'NONE', #17, #394, #401 ) ;
#173 = EDGE_CURVE ( 'NONE', #302, #395, #259, .T. ) ;
#174 = VERTEX_POINT ( 'NONE', #453 ) ;
#175 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999299900, -0.1320000000001607100, 0.08499999999999999200 ) ) ;
#176 = ADVANCED_FACE ( 'NONE', ( #535 ), #381, .T. ) ;
#177 = CARTESIAN_POINT ( 'NONE',  ( -0.3029999999999999900, 0.1320000000000000100, 0.0000000000000000000 ) ) ;
#178 = ORIENTED_EDGE ( 'NONE', *, *, #484, .T. ) ;
#179 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.08499999999999999200 ) ) ;
#180 = EDGE_LOOP ( 'NONE', ( #6, #680, #444, #178 ) ) ;
#181 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999999400, 0.1320000000000000100, 0.08499999999999999200 ) ) ;
#182 = AXIS2_PLACEMENT_3D ( 'NONE', #597, #436, #689 ) ;
#183 = LINE ( 'NONE', #225, #232 ) ;
#184 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999225100, -0.1460000000002015200, 0.08499999999999999200 ) ) ;
#185 = VERTEX_POINT ( 'NONE', #58 ) ;
#186 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999225100, -0.1460000000002015200, 0.08499999999999999200 ) ) ;
#187 = EDGE_CURVE ( 'NONE', #682, #700, #673, .T. ) ;
#188 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511010213100, -0.06326649701643159700, 0.0000000000000000000 ) ) ;
#189 = VECTOR ( 'NONE', #91, 39.37007874015748100 ) ;
#190 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000000600, 0.1459999999999999900, 0.0000000000000000000 ) ) ;
#191 = PERSON ( 'UNSPECIFIED', 'UNSPECIFIED', 'UNSPECIFIED', ('UNSPECIFIED'), ('UNSPECIFIED'), ('UNSPECIFIED') ) ;
#192 = ORIENTED_EDGE ( 'NONE', *, *, #127, .T. ) ;
#193 = DATE_AND_TIME ( #503, #102 ) ;
#194 = VERTEX_POINT ( 'NONE', #286 ) ;
#195 = LINE ( 'NONE', #186, #412 ) ;
#196 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999998900, 0.1459999999999999900, 0.08499999999999999200 ) ) ;
#197 = ORIENTED_EDGE ( 'NONE', *, *, #88, .T. ) ;
#198 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#199 = EDGE_LOOP ( 'NONE', ( #335, #79, #20, #272 ) ) ;
#200 = CARTESIAN_POINT ( 'NONE',  ( -0.3365000000000000200, 1.784678161875593300E-013, 0.08499999999999999200 ) ) ;
#201 = ORIENTED_EDGE ( 'NONE', *, *, #317, .T. ) ;
#202 = EDGE_CURVE ( 'NONE', #499, #469, #364, .T. ) ;
#203 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#204 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#205 = ORIENTED_EDGE ( 'NONE', *, *, #691, .T. ) ;
#206 = EDGE_CURVE ( 'NONE', #386, #218, #367, .T. ) ;
#207 = CARTESIAN_POINT ( 'NONE',  ( 0.3365000000000000200, -1.784678161875593300E-013, 0.0000000000000000000 ) ) ;
#208 = ORIENTED_EDGE ( 'NONE', *, *, #522, .T. ) ;
#209 = DIRECTION ( 'NONE',  ( 0.2855407263487807500, 0.9583665757924837400, -0.0000000000000000000 ) ) ;
#210 = PLANE ( 'NONE',  #523 ) ;
#211 = MANIFOLD_SOLID_BREP ( 'Boss-Extrude1', #360 ) ;
#212 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999998900, 0.1459999999999999900, 0.0000000000000000000 ) ) ;
#213 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#214 = FACE_OUTER_BOUND ( 'NONE', #417, .T. ) ;
#215 = VECTOR ( 'NONE', #516, 39.37007874015748100 ) ;
#216 = ORIENTED_EDGE ( 'NONE', *, *, #691, .F. ) ;
#217 = APPROVAL ( #487, 'UNSPECIFIED' ) ;
#218 = VERTEX_POINT ( 'NONE', #383 ) ;
#219 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511016935500, -0.06326649701635149400, 0.08499999999999999200 ) ) ;
#220 = EDGE_LOOP ( 'NONE', ( #55, #515, #192, #566 ) ) ;
#221 = EDGE_CURVE ( 'NONE', #128, #155, #478, .T. ) ;
#222 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#223 = FACE_OUTER_BOUND ( 'NONE', #558, .T. ) ;
#224 = DIRECTION ( 'NONE',  ( -0.9838699100999074300, 0.1788854381999829800, 0.0000000000000000000 ) ) ;
#225 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000774400, -0.1459999999997984600, 0.08499999999999999200 ) ) ;
#226 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #663, #161, ( #109 ) ) ;
#227 = VERTEX_POINT ( 'NONE', #171 ) ;
#228 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#229 = AXIS2_PLACEMENT_3D ( 'NONE', #686, #485, #31 ) ;
#230 = SHAPE_DEFINITION_REPRESENTATION ( #454, #289 ) ;
#231 = VECTOR ( 'NONE', #542, 39.37007874015748100 ) ;
#232 = VECTOR ( 'NONE', #617, 39.37007874015748100 ) ;
#233 = DIRECTION ( 'NONE',  ( -0.9573003738215416500, -0.2890951301581133900, -0.0000000000000000000 ) ) ;
#234 = EDGE_LOOP ( 'NONE', ( #279, #243, #27, #197 ) ) ;
#235 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511010213100, -0.06326649701643159700, 0.08499999999999999200 ) ) ;
#236 = ADVANCED_FACE ( 'NONE', ( #223 ), #385, .T. ) ;
#237 = EDGE_CURVE ( 'NONE', #61, #632, #424, .T. ) ;
#238 = LINE ( 'NONE', #636, #621 ) ;
#239 = EDGE_CURVE ( 'NONE', #690, #562, #400, .T. ) ;
#240 = VECTOR ( 'NONE', #224, 39.37007874015748900 ) ;
#241 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000774400, -0.1459999999997984600, 0.08499999999999999200 ) ) ;
#242 = ORIENTED_EDGE ( 'NONE', *, *, #134, .T. ) ;
#243 = ORIENTED_EDGE ( 'NONE', *, *, #169, .F. ) ;
#244 = AXIS2_PLACEMENT_3D ( 'NONE', #184, #464, #8 ) ;
#245 = EDGE_CURVE ( 'NONE', #218, #29, #637, .T. ) ;
#246 = DIRECTION ( 'NONE',  ( 0.1788854382005050100, 0.9838699100998126200, -0.0000000000000000000 ) ) ;
#247 = ORIENTED_EDGE ( 'NONE', *, *, #693, .F. ) ;
#248 = LENGTH_MEASURE_WITH_UNIT ( LENGTH_MEASURE( 0.02539999999999999900 ), #362 );
#249 = VECTOR ( 'NONE', #45, 39.37007874015748100 ) ;
#250 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#251 = FACE_OUTER_BOUND ( 'NONE', #180, .T. ) ;
#252 = EDGE_LOOP ( 'NONE', ( #688, #543, #679, #377 ) ) ;
#253 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, 0.01499999999999999900, 0.0000000000000000000 ) ) ;
#254 = ORIENTED_EDGE ( 'NONE', *, *, #283, .T. ) ;
#255 = AXIS2_PLACEMENT_3D ( 'NONE', #359, #256, #146 ) ;
#256 = DIRECTION ( 'NONE',  ( 0.2890951301581134400, -0.9573003738215417600, 0.0000000000000000000 ) ) ;
#257 = PLANE ( 'NONE',  #56 ) ;
#258 = CARTESIAN_POINT ( 'NONE',  ( -0.3030000000000699900, -0.1319999999998393000, 0.08499999999999999200 ) ) ;
#259 = CIRCLE ( 'NONE', #625, 0.09842519685039370600 ) ;
#260 = VECTOR ( 'NONE', #68, 39.37007874015748100 ) ;
#261 = EDGE_CURVE ( 'NONE', #304, #285, #183, .T. ) ;
#262 = APPLICATION_CONTEXT ( 'configuration controlled 3d designs of mechanical parts and assemblies' ) ;
#263 = ORIENTED_EDGE ( 'NONE', *, *, #403, .T. ) ;
#264 = PLANE ( 'NONE',  #63 ) ;
#265 = LINE ( 'NONE', #151, #695 ) ;
#266 = ORIENTED_EDGE ( 'NONE', *, *, #173, .T. ) ;
#267 = FACE_OUTER_BOUND ( 'NONE', #252, .T. ) ;
#268 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, 0.01499999999999999900, 0.0000000000000000000 ) ) ;
#269 = EDGE_LOOP ( 'NONE', ( #46, #661, #505, #510 ) ) ;
#270 = ORIENTED_EDGE ( 'NONE', *, *, #387, .F. ) ;
#271 = APPROVAL ( #443, 'UNSPECIFIED' ) ;
#272 = ORIENTED_EDGE ( 'NONE', *, *, #596, .T. ) ;
#273 = EDGE_LOOP ( 'NONE', ( #651, #528, #154, #16 ) ) ;
#274 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511013574300, 0.06326649701639151800, 0.0000000000000000000 ) ) ;
#275 = DIRECTION ( 'NONE',  ( 0.9583665757922925600, 0.2855407263494227400, -0.0000000000000000000 ) ) ;
#276 = CYLINDRICAL_SURFACE ( 'NONE', #229, 0.09842519685039379000 ) ;
#277 = VECTOR ( 'NONE', #549, 39.37007874015748100 ) ;
#278 = VECTOR ( 'NONE', #346, 39.37007874015748100 ) ;
#279 = ORIENTED_EDGE ( 'NONE', *, *, #431, .T. ) ;
#280 = DIRECTION ( 'NONE',  ( -0.2855407263494226800, 0.9583665757922924500, 0.0000000000000000000 ) ) ;
#281 = EDGE_CURVE ( 'NONE', #96, #227, #382, .T. ) ;
#282 = ORIENTED_EDGE ( 'NONE', *, *, #15, .F. ) ;
#283 = EDGE_CURVE ( 'NONE', #320, #331, #105, .T. ) ;
#284 = VECTOR ( 'NONE', #638, 39.37007874015748100 ) ;
#285 = VERTEX_POINT ( 'NONE', #502 ) ;
#286 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#287 = VECTOR ( 'NONE', #623, 39.37007874015748100 ) ;
#288 = ADVANCED_FACE ( 'NONE', ( #147 ), #70, .F. ) ;
#289 = ADVANCED_BREP_SHAPE_REPRESENTATION ( 'Blade', ( #211, #182 ), #493 ) ;
#290 = ORIENTED_EDGE ( 'NONE', *, *, #104, .F. ) ;
#291 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#292 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#293 = PRODUCT_DEFINITION_FORMATION_WITH_SPECIFIED_SOURCE ( 'ANY', '', #342, .NOT_KNOWN. ) ;
#294 = LINE ( 'NONE', #90, #355 ) ;
#295 = VECTOR ( 'NONE', #708, 39.37007874015748100 ) ;
#296 = LINE ( 'NONE', #521, #278 ) ;
#297 = EDGE_LOOP ( 'NONE', ( #531, #270, #23, #578 ) ) ;
#298 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.0000000000000000000 ) ) ;
#299 = EDGE_CURVE ( 'NONE', #395, #128, #85, .T. ) ;
#300 = PLANE ( 'NONE',  #244 ) ;
#301 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#302 = VERTEX_POINT ( 'NONE', #678 ) ;
#303 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511016935500, -0.06326649701635149400, 0.08499999999999999200 ) ) ;
#304 = VERTEX_POINT ( 'NONE', #577 ) ;
#305 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#306 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#307 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#308 = ORIENTED_EDGE ( 'NONE', *, *, #365, .F. ) ;
#309 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#310 = VECTOR ( 'NONE', #517, 39.37007874015748100 ) ;
#311 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000000600, 0.1459999999999999900, 0.0000000000000000000 ) ) ;
#312 = EDGE_CURVE ( 'NONE', #43, #128, #575, .T. ) ;
#313 = CC_DESIGN_SECURITY_CLASSIFICATION ( #109, ( #293 ) ) ;
#314 = APPLICATION_PROTOCOL_DEFINITION ( 'international standard', 'config_control_design', 1994, #262 ) ;
#315 = APPROVAL_ROLE ( '' ) ;
#316 = ORIENTED_EDGE ( 'NONE', *, *, #447, .T. ) ;
#317 = EDGE_CURVE ( 'NONE', #469, #302, #76, .T. ) ;
#318 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#319 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#320 = VERTEX_POINT ( 'NONE', #675 ) ;
#321 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, 0.01499999999999999900, 0.0000000000000000000 ) ) ;
#322 = DIRECTION ( 'NONE',  ( -0.2855407263496100900, -0.9583665757922367200, -0.0000000000000000000 ) ) ;
#323 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#324 = LINE ( 'NONE', #213, #93 ) ;
#325 = VECTOR ( 'NONE', #25, 39.37007874015748900 ) ;
#326 = ORIENTED_EDGE ( 'NONE', *, *, #149, .F. ) ;
#327 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, 0.01499999999999999900, 0.08499999999999999200 ) ) ;
#328 = ORIENTED_EDGE ( 'NONE', *, *, #66, .T. ) ;
#329 = PLANE ( 'NONE',  #448 ) ;
#330 = EDGE_CURVE ( 'NONE', #77, #304, #4, .T. ) ;
#331 = VERTEX_POINT ( 'NONE', #298 ) ;
#332 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511013577000, 0.06326649701639164300, 0.08499999999999999200 ) ) ;
#333 = ADVANCED_FACE ( 'NONE', ( #513 ), #300, .F. ) ;
#334 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#335 = ORIENTED_EDGE ( 'NONE', *, *, #48, .T. ) ;
#336 = DIMENSIONAL_EXPONENTS ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ;
#337 = ORIENTED_EDGE ( 'NONE', *, *, #15, .T. ) ;
#338 = AXIS2_PLACEMENT_3D ( 'NONE', #196, #141, #470 ) ;
#339 = FACE_OUTER_BOUND ( 'NONE', #345, .T. ) ;
#340 = LINE ( 'NONE', #162, #249 ) ;
#341 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#342 = PRODUCT ( 'Blade', 'Blade', '', ( #82 ) ) ;
#343 = VECTOR ( 'NONE', #120, 39.37007874015748900 ) ;
#344 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#345 = EDGE_LOOP ( 'NONE', ( #413, #455, #337, #328 ) ) ;
#346 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#347 = EDGE_CURVE ( 'NONE', #650, #669, #165, .T. ) ;
#348 = APPROVAL ( #501, 'UNSPECIFIED' ) ;
#349 = VECTOR ( 'NONE', #610, 39.37007874015748100 ) ;
#350 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511013574300, 0.06326649701639151800, 0.08499999999999999200 ) ) ;
#351 = EDGE_CURVE ( 'NONE', #7, #119, #655, .T. ) ;
#352 = ORIENTED_EDGE ( 'NONE', *, *, #149, .T. ) ;
#353 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#354 = PLANE ( 'NONE',  #374 ) ;
#355 = VECTOR ( 'NONE', #545, 39.37007874015748900 ) ;
#356 = LINE ( 'NONE', #698, #627 ) ;
#357 = LINE ( 'NONE', #405, #44 ) ;
#358 = VERTEX_POINT ( 'NONE', #235 ) ;
#359 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511013574300, 0.06326649701639151800, 0.08499999999999999200 ) ) ;
#360 = CLOSED_SHELL ( 'NONE', ( #389, #106, #659, #288, #622, #14, #465, #113, #110, #176, #671, #463, #333, #561, #1, #460, #557, #5, #236, #570 ) ) ;
#361 = PLANE ( 'NONE',  #116 ) ;
#362 =( LENGTH_UNIT ( ) NAMED_UNIT ( * ) SI_UNIT ( $, .METRE. ) );
#363 = DATE_AND_TIME ( #422, #26 ) ;
#364 = LINE ( 'NONE', #667, #103 ) ;
#365 = EDGE_CURVE ( 'NONE', #358, #395, #296, .T. ) ;
#366 = DIRECTION ( 'NONE',  ( -0.1788854381999829800, -0.9838699100999075400, 0.0000000000000000000 ) ) ;
#367 = LINE ( 'NONE', #115, #674 ) ;
#368 = EDGE_CURVE ( 'NONE', #155, #682, #649, .T. ) ;
#369 = DIRECTION ( 'NONE',  ( 0.9838699100999075400, -0.1788854381999829800, 0.0000000000000000000 ) ) ;
#370 = ORIENTED_EDGE ( 'NONE', *, *, #18, .F. ) ;
#371 = PRODUCT_RELATED_PRODUCT_CATEGORY ( 'detail', '', ( #342 ) ) ;
#372 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511010215800, -0.06326649701643155500, 0.08499999999999999200 ) ) ;
#373 = ORIENTED_EDGE ( 'NONE', *, *, #684, .T. ) ;
#374 = AXIS2_PLACEMENT_3D ( 'NONE', #309, #135, #318 ) ;
#375 = EDGE_LOOP ( 'NONE', ( #201, #696, #131, #472 ) ) ;
#376 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999299900, -0.1320000000001607100, 0.08499999999999999200 ) ) ;
#377 = ORIENTED_EDGE ( 'NONE', *, *, #206, .T. ) ;
#378 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, -0.01499999999999999900, 0.0000000000000000000 ) ) ;
#379 = VECTOR ( 'NONE', #209, 39.37007874015748100 ) ;
#380 = APPROVAL_ROLE ( '' ) ;
#381 = CYLINDRICAL_SURFACE ( 'NONE', #657, 0.09842519685039370600 ) ;
#382 = LINE ( 'NONE', #392, #697 ) ;
#383 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999999400, 0.1320000000000000100, 0.0000000000000000000 ) ) ;
#384 = EDGE_CURVE ( 'NONE', #386, #650, #138, .T. ) ;
#385 = PLANE ( 'NONE',  #595 ) ;
#386 = VERTEX_POINT ( 'NONE', #571 ) ;
#387 = EDGE_CURVE ( 'NONE', #185, #690, #357, .T. ) ;
#388 = FACE_OUTER_BOUND ( 'NONE', #234, .T. ) ;
#389 = ADVANCED_FACE ( 'NONE', ( #529, #435 ), #670, .F. ) ;
#390 = ORIENTED_EDGE ( 'NONE', *, *, #48, .F. ) ;
#391 = LINE ( 'NONE', #303, #553 ) ;
#392 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, 0.01499999999999999900, 0.08499999999999999200 ) ) ;
#393 = ORIENTED_EDGE ( 'NONE', *, *, #81, .T. ) ;
#394 = DIRECTION ( 'NONE',  ( -0.2890951301581130000, -0.9573003738215418700, 0.0000000000000000000 ) ) ;
#395 = VERTEX_POINT ( 'NONE', #188 ) ;
#396 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999225100, -0.1460000000002015200, 0.0000000000000000000 ) ) ;
#397 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#398 = VECTOR ( 'NONE', #512, 39.37007874015748100 ) ;
#399 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#400 = LINE ( 'NONE', #177, #240 ) ;
#401 = DIRECTION ( 'NONE',  ( 0.9573003738215417600, -0.2890951301581129500, 0.0000000000000000000 ) ) ;
#402 = EDGE_CURVE ( 'NONE', #632, #682, #117, .T. ) ;
#403 = EDGE_CURVE ( 'NONE', #174, #386, #544, .T. ) ;
#404 = ORIENTED_EDGE ( 'NONE', *, *, #187, .T. ) ;
#405 = CARTESIAN_POINT ( 'NONE',  ( -0.3029999999999999900, 0.1320000000000000100, 0.08499999999999999200 ) ) ;
#406 = ORIENTED_EDGE ( 'NONE', *, *, #504, .F. ) ;
#407 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#408 = LOCAL_TIME ( 14, 28, 41.00000000000000000, #301 ) ;
#409 = APPROVAL_DATE_TIME ( #193, #271 ) ;
#410 = LINE ( 'NONE', #35, #704 ) ;
#411 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000774400, -0.1459999999997984600, 0.08499999999999999200 ) ) ;
#412 = VECTOR ( 'NONE', #672, 39.37007874015748100 ) ;
#413 = ORIENTED_EDGE ( 'NONE', *, *, #598, .F. ) ;
#414 = UNCERTAINTY_MEASURE_WITH_UNIT (LENGTH_MEASURE( 1.000000000000000100E-005 ), #30, 'distance_accuracy_value', 'NONE');
#415 = PRODUCT_DEFINITION ( 'UNKNOWN', '', #293, #97 ) ;
#416 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000000600, 0.1459999999999999900, 0.08499999999999999200 ) ) ;
#417 = EDGE_LOOP ( 'NONE', ( #600, #153, #142, #603 ) ) ;
#418 = EDGE_LOOP ( 'NONE', ( #619, #242, #352, #615, #71, #609, #677, #3, #592, #393, #438, #373, #263, #564 ) ) ;
#419 = DIRECTION ( 'NONE',  ( 0.9573003738216949700, 0.2890951301576058500, -0.0000000000000000000 ) ) ;
#420 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#421 = CARTESIAN_POINT ( 'NONE',  ( -0.3030000000000699900, -0.1319999999998393000, 0.0000000000000000000 ) ) ;
#422 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#423 = VECTOR ( 'NONE', #555, 39.37007874015748900 ) ;
#424 = LINE ( 'NONE', #560, #536 ) ;
#425 = EDGE_LOOP ( 'NONE', ( #404, #585, #641, #707 ) ) ;
#426 = EDGE_CURVE ( 'NONE', #61, #155, #195, .T. ) ;
#427 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #163, #652, ( #293 ) ) ;
#428 = PERSON_AND_ORGANIZATION_ROLE ( 'design_owner' ) ;
#429 = ORIENTED_EDGE ( 'NONE', *, *, #368, .F. ) ;
#430 =( NAMED_UNIT ( * ) PLANE_ANGLE_UNIT ( ) SI_UNIT ( $, .RADIAN. ) );
#431 = EDGE_CURVE ( 'NONE', #29, #624, #666, .T. ) ;
#432 = LINE ( 'NONE', #305, #284 ) ;
#433 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999998900, 0.1459999999999999900, 0.08499999999999999200 ) ) ;
#434 = FACE_OUTER_BOUND ( 'NONE', #607, .T. ) ;
#435 = FACE_BOUND ( 'NONE', #639, .T. ) ;
#436 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#437 = PLANE ( 'NONE',  #132 ) ;
#438 = ORIENTED_EDGE ( 'NONE', *, *, #237, .T. ) ;
#439 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000000600, 0.1459999999999999900, 0.08499999999999999200 ) ) ;
#440 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#441 = VECTOR ( 'NONE', #482, 39.37007874015748100 ) ;
#442 = FACE_OUTER_BOUND ( 'NONE', #108, .T. ) ;
#443 = APPROVAL_STATUS ( 'not_yet_approved' ) ;
#444 = ORIENTED_EDGE ( 'NONE', *, *, #330, .F. ) ;
#445 = CARTESIAN_POINT ( 'NONE',  ( -0.3030000000000699900, -0.1319999999998393000, 0.08499999999999999200 ) ) ;
#446 = AXIS2_PLACEMENT_3D ( 'NONE', #629, #458, #292 ) ;
#447 = EDGE_CURVE ( 'NONE', #635, #302, #391, .T. ) ;
#448 = AXIS2_PLACEMENT_3D ( 'NONE', #554, #702, #166 ) ;
#449 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#450 = PERSON_AND_ORGANIZATION ( #191, #518 ) ;
#451 = ORIENTED_EDGE ( 'NONE', *, *, #299, .F. ) ;
#452 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999225100, -0.1460000000002015200, 0.0000000000000000000 ) ) ;
#453 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999998900, 0.1459999999999999900, 0.08499999999999999200 ) ) ;
#454 = PRODUCT_DEFINITION_SHAPE ( 'NONE', 'NONE',  #415 ) ;
#455 = ORIENTED_EDGE ( 'NONE', *, *, #283, .F. ) ;
#456 = DIRECTION ( 'NONE',  ( 0.2855407263487807500, 0.9583665757924837400, -0.0000000000000000000 ) ) ;
#457 = CC_DESIGN_APPROVAL ( #217, ( #415 ) ) ;
#458 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#459 = FACE_OUTER_BOUND ( 'NONE', #273, .T. ) ;
#460 = ADVANCED_FACE ( 'NONE', ( #267 ), #477, .F. ) ;
#461 = LINE ( 'NONE', #547, #295 ) ;
#462 = LINE ( 'NONE', #586, #476 ) ;
#463 = ADVANCED_FACE ( 'NONE', ( #687 ), #361, .F. ) ;
#464 = DIRECTION ( 'NONE',  ( -0.9583665757925397000, -0.2855407263485934000, 0.0000000000000000000 ) ) ;
#465 = ADVANCED_FACE ( 'NONE', ( #251 ), #631, .F. ) ;
#466 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.08499999999999999200 ) ) ;
#467 = EDGE_CURVE ( 'NONE', #676, #77, #705, .T. ) ;
#468 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511010215800, -0.06326649701643155500, 0.0000000000000000000 ) ) ;
#469 = VERTEX_POINT ( 'NONE', #421 ) ;
#470 = DIRECTION ( 'NONE',  ( -0.2855407263487807500, -0.9583665757924837400, 0.0000000000000000000 ) ) ;
#471 = EDGE_CURVE ( 'NONE', #499, #635, #28, .T. ) ;
#472 = ORIENTED_EDGE ( 'NONE', *, *, #202, .T. ) ;
#473 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511016935500, -0.06326649701635149400, 0.08499999999999999200 ) ) ;
#474 = DATE_AND_TIME ( #9, #40 ) ;
#475 = PERSON_AND_ORGANIZATION ( #191, #518 ) ;
#476 = VECTOR ( 'NONE', #633, 39.37007874015748100 ) ;
#477 = PLANE ( 'NONE',  #255 ) ;
#478 = LINE ( 'NONE', #107, #343 ) ;
#479 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, 0.01499999999999999900, 0.08499999999999999200 ) ) ;
#480 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#481 = ORIENTED_EDGE ( 'NONE', *, *, #239, .T. ) ;
#482 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#483 = AXIS2_PLACEMENT_3D ( 'NONE', #445, #490, #101 ) ;
#484 = EDGE_CURVE ( 'NONE', #77, #148, #94, .T. ) ;
#485 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#486 = ORIENTED_EDGE ( 'NONE', *, *, #245, .F. ) ;
#487 = APPROVAL_STATUS ( 'not_yet_approved' ) ;
#488 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511013577000, 0.06326649701639164300, 0.0000000000000000000 ) ) ;
#489 = VERTEX_POINT ( 'NONE', #253 ) ;
#490 = DIRECTION ( 'NONE',  ( -0.1788854381994611800, 0.9838699101000023500, 0.0000000000000000000 ) ) ;
#491 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, 0.01499999999999999900, 0.08499999999999999200 ) ) ;
#492 = DIRECTION ( 'NONE',  ( -0.9573003738215417600, 0.2890951301581129500, 0.0000000000000000000 ) ) ;
#493 =( GEOMETRIC_REPRESENTATION_CONTEXT ( 3 ) GLOBAL_UNCERTAINTY_ASSIGNED_CONTEXT ( ( #414 ) ) GLOBAL_UNIT_ASSIGNED_CONTEXT ( ( #30, #430, #593 ) ) REPRESENTATION_CONTEXT ( 'NONE', 'WORKASPACE' ) );
#494 = PERSON_AND_ORGANIZATION ( #191, #518 ) ;
#495 = EDGE_LOOP ( 'NONE', ( #509, #118, #370, #159 ) ) ;
#496 = VECTOR ( 'NONE', #122, 39.37007874015748100 ) ;
#497 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511010215800, -0.06326649701643155500, 0.08499999999999999200 ) ) ;
#498 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999299900, -0.1320000000001607100, 0.08499999999999999200 ) ) ;
#499 = VERTEX_POINT ( 'NONE', #258 ) ;
#500 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999299900, -0.1320000000001607100, 0.0000000000000000000 ) ) ;
#501 = APPROVAL_STATUS ( 'not_yet_approved' ) ;
#502 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000774400, -0.1459999999997984600, 0.0000000000000000000 ) ) ;
#503 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#504 = EDGE_CURVE ( 'NONE', #676, #562, #462, .T. ) ;
#505 = ORIENTED_EDGE ( 'NONE', *, *, #81, .F. ) ;
#506 = DATE_TIME_ROLE ( 'classification_date' ) ;
#507 = ORIENTED_EDGE ( 'NONE', *, *, #173, .F. ) ;
#508 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#509 = ORIENTED_EDGE ( 'NONE', *, *, #299, .T. ) ;
#510 = ORIENTED_EDGE ( 'NONE', *, *, #312, .T. ) ;
#511 = FACE_OUTER_BOUND ( 'NONE', #375, .T. ) ;
#512 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#513 = FACE_OUTER_BOUND ( 'NONE', #514, .T. ) ;
#514 = EDGE_LOOP ( 'NONE', ( #121, #129, #533, #98 ) ) ;
#515 = ORIENTED_EDGE ( 'NONE', *, *, #351, .T. ) ;
#516 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#517 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#518 = ORGANIZATION ( 'UNSPECIFIED', 'UNSPECIFIED', '' ) ;
#519 = LINE ( 'NONE', #95, #574 ) ;
#520 = VECTOR ( 'NONE', #130, 39.37007874015748100 ) ;
#521 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511010213100, -0.06326649701643159700, 0.08499999999999999200 ) ) ;
#522 = EDGE_CURVE ( 'NONE', #562, #148, #681, .T. ) ;
#523 = AXIS2_PLACEMENT_3D ( 'NONE', #47, #605, #41 ) ;
#524 = ORIENTED_EDGE ( 'NONE', *, *, #387, .T. ) ;
#525 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999299900, -0.1320000000001607100, 0.08499999999999999200 ) ) ;
#526 = CARTESIAN_POINT ( 'NONE',  ( 0.03499999999999999600, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#527 = VECTOR ( 'NONE', #204, 39.37007874015748100 ) ;
#528 = ORIENTED_EDGE ( 'NONE', *, *, #66, .F. ) ;
#529 = FACE_OUTER_BOUND ( 'NONE', #418, .T. ) ;
#530 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#531 = ORIENTED_EDGE ( 'NONE', *, *, #19, .T. ) ;
#532 = DIRECTION ( 'NONE',  ( 0.2855407263494226800, -0.9583665757922924500, 0.0000000000000000000 ) ) ;
#533 = ORIENTED_EDGE ( 'NONE', *, *, #237, .F. ) ;
#534 = FACE_OUTER_BOUND ( 'NONE', #425, .T. ) ;
#535 = FACE_OUTER_BOUND ( 'NONE', #630, .T. ) ;
#536 = VECTOR ( 'NONE', #616, 39.37007874015748100 ) ;
#537 = APPLICATION_PROTOCOL_DEFINITION ( 'international standard', 'config_control_design', 1994, #86 ) ;
#538 = ORIENTED_EDGE ( 'NONE', *, *, #54, .T. ) ;
#539 = CARTESIAN_POINT ( 'NONE',  ( -0.3029999999999999900, 0.1320000000000000100, 0.08499999999999999200 ) ) ;
#540 = ORIENTED_EDGE ( 'NONE', *, *, #504, .T. ) ;
#541 = DIRECTION ( 'NONE',  ( 0.2890951301586209300, 0.9573003738213884400, -0.0000000000000000000 ) ) ;
#542 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#543 = ORIENTED_EDGE ( 'NONE', *, *, #88, .F. ) ;
#544 = LINE ( 'NONE', #181, #62 ) ;
#545 = DIRECTION ( 'NONE',  ( 0.9838699101000023500, 0.1788854381994611800, -0.0000000000000000000 ) ) ;
#546 = EDGE_LOOP ( 'NONE', ( #648, #486, #390, #65, #429, #612, #451, #507, #572, #89, #290, #140, #36, #604 ) ) ;
#547 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#548 = ORIENTED_EDGE ( 'NONE', *, *, #54, .F. ) ;
#549 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#550 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, 0.01499999999999999900, 0.08499999999999999200 ) ) ;
#551 = APPROVAL_PERSON_ORGANIZATION ( #683, #271, #380 ) ;
#552 = VECTOR ( 'NONE', #111, 39.37007874015748900 ) ;
#553 = VECTOR ( 'NONE', #72, 39.37007874015748100 ) ;
#554 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999999400, 0.1320000000000000100, 0.08499999999999999200 ) ) ;
#555 = DIRECTION ( 'NONE',  ( -0.9573003738215417600, 0.2890951301581129500, 0.0000000000000000000 ) ) ;
#556 = EDGE_CURVE ( 'NONE', #489, #331, #238, .T. ) ;
#557 = ADVANCED_FACE ( 'NONE', ( #459 ), #139, .T. ) ;
#558 = EDGE_LOOP ( 'NONE', ( #57, #548, #205, #254 ) ) ;
#559 = EDGE_CURVE ( 'NONE', #635, #358, #83, .T. ) ;
#560 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999225100, -0.1460000000002015200, 0.08499999999999999200 ) ) ;
#561 = ADVANCED_FACE ( 'NONE', ( #534 ), #143, .F. ) ;
#562 = VERTEX_POINT ( 'NONE', #190 ) ;
#563 = CARTESIAN_POINT ( 'NONE',  ( -0.3365000000000000200, 1.784678161875593300E-013, 0.0000000000000000000 ) ) ;
#564 = ORIENTED_EDGE ( 'NONE', *, *, #384, .T. ) ;
#565 = VECTOR ( 'NONE', #233, 39.37007874015748900 ) ;
#566 = ORIENTED_EDGE ( 'NONE', *, *, #556, .T. ) ;
#567 = CARTESIAN_POINT ( 'NONE',  ( -0.3030000000000699900, -0.1319999999998393000, 0.08499999999999999200 ) ) ;
#568 = ORIENTED_EDGE ( 'NONE', *, *, #281, .F. ) ;
#569 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #124, #428, ( #342 ) ) ;
#570 = ADVANCED_FACE ( 'NONE', ( #339 ), #354, .T. ) ;
#571 = CARTESIAN_POINT ( 'NONE',  ( 0.3029999999999999400, 0.1320000000000000100, 0.08499999999999999200 ) ) ;
#572 = ORIENTED_EDGE ( 'NONE', *, *, #317, .F. ) ;
#573 = APPROVAL_PERSON_ORGANIZATION ( #60, #217, #315 ) ;
#574 = VECTOR ( 'NONE', #656, 39.37007874015748900 ) ;
#575 = LINE ( 'NONE', #175, #310 ) ;
#576 = ORIENTED_EDGE ( 'NONE', *, *, #127, .F. ) ;
#577 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000774400, -0.1459999999997984600, 0.08499999999999999200 ) ) ;
#578 = ORIENTED_EDGE ( 'NONE', *, *, #169, .T. ) ;
#579 = EDGE_CURVE ( 'NONE', #194, #96, #432, .T. ) ;
#580 = DIRECTION ( 'NONE',  ( -0.2855407263496100900, -0.9583665757922367200, -0.0000000000000000000 ) ) ;
#581 = FACE_OUTER_BOUND ( 'NONE', #199, .T. ) ;
#582 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#583 = VECTOR ( 'NONE', #49, 39.37007874015748900 ) ;
#584 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#585 = ORIENTED_EDGE ( 'NONE', *, *, #596, .F. ) ;
#586 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000000600, 0.1459999999999999900, 0.08499999999999999200 ) ) ;
#587 = LINE ( 'NONE', #433, #441 ) ;
#588 = ORIENTED_EDGE ( 'NONE', *, *, #484, .F. ) ;
#589 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#590 = VECTOR ( 'NONE', #532, 39.37007874015748900 ) ;
#591 = DIRECTION ( 'NONE',  ( -0.9838699100998123900, 0.1788854382005049800, 0.0000000000000000000 ) ) ;
#592 = ORIENTED_EDGE ( 'NONE', *, *, #18, .T. ) ;
#593 =( NAMED_UNIT ( * ) SI_UNIT ( $, .STERADIAN. ) SOLID_ANGLE_UNIT ( ) );
#594 = ORIENTED_EDGE ( 'NONE', *, *, #579, .F. ) ;
#595 = AXIS2_PLACEMENT_3D ( 'NONE', #710, #662, #334 ) ;
#596 = EDGE_CURVE ( 'NONE', #174, #700, #587, .T. ) ;
#597 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#598 = EDGE_CURVE ( 'NONE', #331, #7, #42, .T. ) ;
#599 = CARTESIAN_POINT ( 'NONE',  ( 0.3365000000000000200, -1.784678161875593300E-013, 0.08499999999999999200 ) ) ;
#600 = ORIENTED_EDGE ( 'NONE', *, *, #658, .T. ) ;
#601 = CARTESIAN_POINT ( 'NONE',  ( -0.3029999999999999900, 0.1320000000000000100, 0.0000000000000000000 ) ) ;
#602 = CARTESIAN_POINT ( 'NONE',  ( 0.3799999999999225100, -0.1460000000002015200, 0.08499999999999999200 ) ) ;
#603 = ORIENTED_EDGE ( 'NONE', *, *, #261, .T. ) ;
#604 = ORIENTED_EDGE ( 'NONE', *, *, #19, .F. ) ;
#605 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#606 = LINE ( 'NONE', #491, #74 ) ;
#607 = EDGE_LOOP ( 'NONE', ( #208, #588, #22, #540 ) ) ;
#608 = VECTOR ( 'NONE', #419, 39.37007874015748100 ) ;
#609 = ORIENTED_EDGE ( 'NONE', *, *, #167, .T. ) ;
#610 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#611 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511013577000, 0.06326649701639162900, 0.08499999999999999200 ) ) ;
#612 = ORIENTED_EDGE ( 'NONE', *, *, #221, .F. ) ;
#613 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#614 = AXIS2_PLACEMENT_3D ( 'NONE', #411, #80, #73 ) ;
#615 = ORIENTED_EDGE ( 'NONE', *, *, #467, .T. ) ;
#616 = DIRECTION ( 'NONE',  ( -0.2855407263485933400, 0.9583665757925397000, 0.0000000000000000000 ) ) ;
#617 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#618 = APPROVAL_PERSON_ORGANIZATION ( #450, #348, #709 ) ;
#619 = ORIENTED_EDGE ( 'NONE', *, *, #347, .T. ) ;
#620 = VECTOR ( 'NONE', #456, 39.37007874015748100 ) ;
#621 = VECTOR ( 'NONE', #78, 39.37007874015748100 ) ;
#622 = ADVANCED_FACE ( 'NONE', ( #10 ), #150, .F. ) ;
#623 = DIRECTION ( 'NONE',  ( 0.9573003738216949700, 0.2890951301576058500, -0.0000000000000000000 ) ) ;
#624 = VERTEX_POINT ( 'NONE', #488 ) ;
#625 = AXIS2_PLACEMENT_3D ( 'NONE', #449, #341, #291 ) ;
#626 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511016935500, -0.06326649701635149400, 0.0000000000000000000 ) ) ;
#627 = VECTOR ( 'NONE', #322, 39.37007874015748900 ) ;
#628 = AXIS2_PLACEMENT_3D ( 'NONE', #479, #198, #589 ) ;
#629 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.08499999999999999200 ) ) ;
#630 = EDGE_LOOP ( 'NONE', ( #266, #308, #11, #316 ) ) ;
#631 = PLANE ( 'NONE',  #614 ) ;
#632 = VERTEX_POINT ( 'NONE', #599 ) ;
#633 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#634 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#635 = VERTEX_POINT ( 'NONE', #158 ) ;
#636 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.0000000000000000000 ) ) ;
#637 = LINE ( 'NONE', #665, #583 ) ;
#638 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 1.000000000000000000, 0.0000000000000000000 ) ) ;
#639 = EDGE_LOOP ( 'NONE', ( #594, #282, #216, #568 ) ) ;
#640 = LOCAL_TIME ( 14, 28, 41.00000000000000000, #222 ) ;
#641 = ORIENTED_EDGE ( 'NONE', *, *, #684, .F. ) ;
#642 = CC_DESIGN_APPROVAL ( #271, ( #293 ) ) ;
#643 = PERSON_AND_ORGANIZATION_ROLE ( 'creator' ) ;
#644 = ORIENTED_EDGE ( 'NONE', *, *, #281, .T. ) ;
#645 = AXIS2_PLACEMENT_3D ( 'NONE', #526, #407, #250 ) ;
#646 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000000600, 0.1459999999999999900, 0.08499999999999999200 ) ) ;
#647 = PLANE ( 'NONE',  #483 ) ;
#648 = ORIENTED_EDGE ( 'NONE', *, *, #431, .F. ) ;
#649 = LINE ( 'NONE', #396, #496 ) ;
#650 = VERTEX_POINT ( 'NONE', #694 ) ;
#651 = ORIENTED_EDGE ( 'NONE', *, *, #351, .F. ) ;
#652 = PERSON_AND_ORGANIZATION_ROLE ( 'creator' ) ;
#653 = CARTESIAN_POINT ( 'NONE',  ( -0.3365000000000000200, 1.784678161875593300E-013, 0.08499999999999999200 ) ) ;
#654 = LINE ( 'NONE', #268, #277 ) ;
#655 = LINE ( 'NONE', #133, #520 ) ;
#656 = DIRECTION ( 'NONE',  ( -0.9838699100999074300, 0.1788854381999829800, 0.0000000000000000000 ) ) ;
#657 = AXIS2_PLACEMENT_3D ( 'NONE', #179, #508, #59 ) ;
#658 = EDGE_CURVE ( 'NONE', #285, #469, #294, .T. ) ;
#659 = ADVANCED_FACE ( 'NONE', ( #388 ), #276, .T. ) ;
#660 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#661 = ORIENTED_EDGE ( 'NONE', *, *, #426, .F. ) ;
#662 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#663 = PERSON_AND_ORGANIZATION ( #191, #518 ) ;
#664 = VECTOR ( 'NONE', #39, 39.37007874015748900 ) ;
#665 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511013574300, 0.06326649701639151800, 0.0000000000000000000 ) ) ;
#666 = CIRCLE ( 'NONE', #53, 0.09842519685039379000 ) ;
#667 = CARTESIAN_POINT ( 'NONE',  ( -0.3030000000000699900, -0.1319999999998393000, 0.08499999999999999200 ) ) ;
#668 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #494, #643, ( #415 ) ) ;
#669 = VERTEX_POINT ( 'NONE', #692 ) ;
#670 = PLANE ( 'NONE',  #87 ) ;
#671 = ADVANCED_FACE ( 'NONE', ( #136 ), #264, .F. ) ;
#672 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#673 = LINE ( 'NONE', #52, #620 ) ;
#674 = VECTOR ( 'NONE', #613, 39.37007874015748100 ) ;
#675 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
#676 = VERTEX_POINT ( 'NONE', #646 ) ;
#677 = ORIENTED_EDGE ( 'NONE', *, *, #471, .T. ) ;
#678 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511016935500, -0.06326649701635149400, 0.0000000000000000000 ) ) ;
#679 = ORIENTED_EDGE ( 'NONE', *, *, #384, .F. ) ;
#680 = ORIENTED_EDGE ( 'NONE', *, *, #261, .F. ) ;
#681 = LINE ( 'NONE', #311, #590 ) ;
#682 = VERTEX_POINT ( 'NONE', #207 ) ;
#683 = PERSON_AND_ORGANIZATION ( #191, #518 ) ;
#684 = EDGE_CURVE ( 'NONE', #632, #174, #67, .T. ) ;
#685 = LINE ( 'NONE', #332, #398 ) ;
#686 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.08499999999999999200 ) ) ;
#687 = FACE_OUTER_BOUND ( 'NONE', #269, .T. ) ;
#688 = ORIENTED_EDGE ( 'NONE', *, *, #245, .T. ) ;
#689 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#690 = VERTEX_POINT ( 'NONE', #601 ) ;
#691 = EDGE_CURVE ( 'NONE', #227, #320, #265, .T. ) ;
#692 = CARTESIAN_POINT ( 'NONE',  ( -0.07539807511013577000, 0.06326649701639164300, 0.08499999999999999200 ) ) ;
#693 = EDGE_CURVE ( 'NONE', #96, #119, #606, .T. ) ;
#694 = CARTESIAN_POINT ( 'NONE',  ( 0.07539807511013574300, 0.06326649701639151800, 0.08499999999999999200 ) ) ;
#695 = VECTOR ( 'NONE', #203, 39.37007874015748100 ) ;
#696 = ORIENTED_EDGE ( 'NONE', *, *, #447, .F. ) ;
#697 = VECTOR ( 'NONE', #660, 39.37007874015748100 ) ;
#698 = CARTESIAN_POINT ( 'NONE',  ( -0.3800000000000774400, -0.1459999999997984600, 0.0000000000000000000 ) ) ;
#699 = DATE_TIME_ROLE ( 'creation_date' ) ;
#700 = VERTEX_POINT ( 'NONE', #212 ) ;
#701 = CC_DESIGN_DATE_AND_TIME_ASSIGNMENT ( #92, #699, ( #415 ) ) ;
#702 = DIRECTION ( 'NONE',  ( 0.1788854381999831800, -0.9838699100999074300, 0.0000000000000000000 ) ) ;
#703 = APPROVAL_DATE_TIME ( #24, #348 ) ;
#704 = VECTOR ( 'NONE', #492, 39.37007874015748900 ) ;
#705 = LINE ( 'NONE', #416, #325 ) ;
#706 = DIRECTION ( 'NONE',  ( -0.2890951301576058500, 0.9573003738216949700, 0.0000000000000000000 ) ) ;
#707 = ORIENTED_EDGE ( 'NONE', *, *, #402, .T. ) ;
#708 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#709 = APPROVAL_ROLE ( '' ) ;
#710 = CARTESIAN_POINT ( 'NONE',  ( -0.03500000000000001000, -0.01499999999999999900, 0.08499999999999999200 ) ) ;
ENDSEC;
END-ISO-10303-21;


==> anc/CADFiles/Body.DXF <==
  0
SECTION
  2
HEADER
  9
$ACADVER
  1
AC1015
  9
$ACADMAINTVER
 70
     6
  9
$DWGCODEPAGE
  3
ANSI_1252
  9
$INSBASE
 10
0.0
 20
0.0
 30
0.0
  9
$EXTMIN
 10
-0.356
 20
-0.45
 30
0.0
  9
$EXTMAX
 10
0.356
 20
0.25
 30
0.0
  9
$LIMMIN
 10
0.0
 20
0.0
  9
$LIMMAX
 10
12.0
 20
9.0
  9
$ORTHOMODE
 70
     0
  9
$REGENMODE
 70
     1
  9
$FILLMODE
 70
     1
  9
$QTEXTMODE
 70
     0
  9
$MIRRTEXT
 70
     1
  9
$LTSCALE
 40
1.0
  9
$ATTMODE
 70
     1
  9
$TEXTSIZE
 40
0.125
  9
$TRACEWID
 40
0.05
  9
$TEXTSTYLE
  7
Standard
  9
$CLAYER
  8
0
  9
$CELTYPE
  6
ByLayer
  9
$CECOLOR
 62
   256
  9
$CELTSCALE
 40
1.0
  9
$DISPSILH
 70
     0
  9
$DIMSCALE
 40
1.0
  9
$DIMASZ
 40
0.13
  9
$DIMEXO
 40
0.05
  9
$DIMDLI
 40
0.38
  9
$DIMRND
 40
0.0
  9
$DIMDLE
 40
0.0
  9
$DIMEXE
 40
0.125
  9
$DIMTP
 40
0.0
  9
$DIMTM
 40
0.0
  9
$DIMTXT
 40
0.125
  9
$DIMCEN
 40
0.09
  9
$DIMTSZ
 40
0.0
  9
$DIMTOL
 70
     0
  9
$DIMLIM
 70
     0
  9
$DIMTIH
 70
     1
  9
$DIMTOH
 70
     1
  9
$DIMSE1
 70
     0
  9
$DIMSE2
 70
     0
  9
$DIMTAD
 70
     0
  9
$DIMZIN
 70
     0
  9
$DIMBLK
  1

  9
$DIMASO
 70
     1
  9
$DIMSHO
 70
     1
  9
$DIMPOST
  1

  9
$DIMAPOST
  1

  9
$DIMALT
 70
     0
  9
$DIMALTD
 70
     2
  9
$DIMALTF
 40
25.4
  9
$DIMLFAC
 40
1.0
  9
$DIMTOFL
 70
     0
  9
$DIMTVP
 40
0.0
  9
$DIMTIX
 70
     0
  9
$DIMSOXD
 70
     0
  9
$DIMSAH
 70
     0
  9
$DIMBLK1
  1

  9
$DIMBLK2
  1

  9
$DIMSTYLE
  2
Standard
  9
$DIMCLRD
 70
     0
  9
$DIMCLRE
 70
     0
  9
$DIMCLRT
 70
     0
  9
$DIMTFAC
 40
1.0
  9
$DIMGAP
 40
0.06
  9
$DIMJUST
 70
     0
  9
$DIMSD1
 70
     0
  9
$DIMSD2
 70
     0
  9
$DIMTOLJ
 70
     1
  9
$DIMTZIN
 70
     0
  9
$DIMALTZ
 70
     0
  9
$DIMALTTZ
 70
     0
  9
$DIMUPT
 70
     0
  9
$DIMDEC
 70
     3
  9
$DIMTDEC
 70
     3
  9
$DIMALTU
 70
     2
  9
$DIMALTTD
 70
     2
  9
$DIMTXSTY
  7
Standard
  9
$DIMAUNIT
 70
     0
  9
$DIMADEC
 70
     2
  9
$DIMALTRND
 40
0.0
  9
$DIMAZIN
 70
     0
  9
$DIMDSEP
 70
    46
  9
$DIMATFIT
 70
     3
  9
$DIMFRAC
 70
     0
  9
$DIMLDRBLK
  1

  9
$DIMLUNIT
 70
     2
  9
$DIMLWD
 70
    -2
  9
$DIMLWE
 70
    -2
  9
$DIMTMOVE
 70
     0
  9
$LUNITS
 70
     2
  9
$LUPREC
 70
     2
  9
$SKETCHINC
 40
0.1
  9
$FILLETRAD
 40
0.5
  9
$AUNITS
 70
     0
  9
$AUPREC
 70
     2
  9
$MENU
  1
.
  9
$ELEVATION
 40
0.0
  9
$PELEVATION
 40
0.0
  9
$THICKNESS
 40
0.0
  9
$LIMCHECK
 70
     0
  9
$CHAMFERA
 40
0.0
  9
$CHAMFERB
 40
0.0
  9
$CHAMFERC
 40
0.0
  9
$CHAMFERD
 40
0.0
  9
$SKPOLY
 70
     0
  9
$TDCREATE
 40
2457280.716299317
  9
$TDUCREATE
 40
2457280.882965984
  9
$TDUPDATE
 40
2457280.716392824
  9
$TDUUPDATE
 40
2457280.883059491
  9
$TDINDWG
 40
0.0000000116
  9
$TDUSRTIMER
 40
0.0000000116
  9
$USRTIMER
 70
     1
  9
$ANGBASE
 50
0.0
  9
$ANGDIR
 70
     0
  9
$PDMODE
 70
     0
  9
$PDSIZE
 40
-1.0
  9
$PLINEWID
 40
0.0
  9
$SPLFRAME
 70
     0
  9
$SPLINETYPE
 70
     6
  9
$SPLINESEGS
 70
     8
  9
$HANDSEED
  5
193
  9
$SURFTAB1
 70
     6
  9
$SURFTAB2
 70
     6
  9
$SURFTYPE
 70
     6
  9
$SURFU
 70
     6
  9
$SURFV
 70
     6
  9
$UCSBASE
  2

  9
$UCSNAME
  2

  9
$UCSORG
 10
0.0
 20
0.0
 30
0.0
  9
$UCSXDIR
 10
1.0
 20
0.0
 30
0.0
  9
$UCSYDIR
 10
0.0
 20
1.0
 30
0.0
  9
$UCSORTHOREF
  2

  9
$UCSORTHOVIEW
 70
     0
  9
$UCSORGTOP
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGBOTTOM
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGLEFT
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGRIGHT
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGFRONT
 10
0.0
 20
0.0
 30
0.0
  9
$UCSORGBACK
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSBASE
  2

  9
$PUCSNAME
  2

  9
$PUCSORG
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSXDIR
 10
1.0
 20
0.0
 30
0.0
  9
$PUCSYDIR
 10
0.0
 20
1.0
 30
0.0
  9
$PUCSORTHOREF
  2

  9
$PUCSORTHOVIEW
 70
     0
  9
$PUCSORGTOP
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGBOTTOM
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGLEFT
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGRIGHT
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGFRONT
 10
0.0
 20
0.0
 30
0.0
  9
$PUCSORGBACK
 10
0.0
 20
0.0
 30
0.0
  9
$USERI1
 70
     0
  9
$USERI2
 70
     0
  9
$USERI3
 70
     0
  9
$USERI4
 70
     0
  9
$USERI5
 70
     0
  9
$USERR1
 40
0.0
  9
$USERR2
 40
0.0
  9
$USERR3
 40
0.0
  9
$USERR4
 40
0.0
  9
$USERR5
 40
0.0
  9
$WORLDVIEW
 70
     1
  9
$SHADEDGE
 70
     3
  9
$SHADEDIF
 70
    70
  9
$TILEMODE
 70
     1
  9
$MAXACTVP
 70
    64
  9
$PINSBASE
 10
0.0
 20
0.0
 30
0.0
  9
$PLIMCHECK
 70
     0
  9
$PEXTMIN
 10
-0.356
 20
-1.1
 30
0.0
  9
$PEXTMAX
 10
0.356
 20
0.0
 30
0.0
  9
$PLIMMIN
 10
-0.3903750558
 20
-1.1343750017
  9
$PLIMMAX
 10
1.1221250186
 20
0.0343750558
  9
$UNITMODE
 70
     0
  9
$VISRETAIN
 70
     1
  9
$PLINEGEN
 70
     0
  9
$PSLTSCALE
 70
     1
  9
$TREEDEPTH
 70
  3020
  9
$CMLSTYLE
  2
Standard
  9
$CMLJUST
 70
     0
  9
$CMLSCALE
 40
1.0
  9
$PROXYGRAPHICS
 70
     1
  9
$MEASUREMENT
 70
     0
  9
$CELWEIGHT
370
    -1
  9
$ENDCAPS
280
     0
  9
$JOINSTYLE
280
     0
  9
$LWDISPLAY
290
     1
  9
$INSUNITS
 70
     1
  9
$HYPERLINKBASE
  1

  9
$STYLESHEET
  1

  9
$XEDIT
290
     1
  9
$CEPSNTYPE
380
     0
  9
$PSTYLEMODE
290
     1
  9
$FINGERPRINTGUID
  2
{3CCB0E09-8A2F-42CB-9F6C-EECB2CE1B9E3}
  9
$VERSIONGUID
  2
{FAEB1C32-E019-11D5-929B-00C0DF256EC4}
  9
$EXTNAMES
290
     1
  9
$PSVPSCALE
 40
0.0
  9
$OLESTARTUP
290
     0
  0
ENDSEC
  0
SECTION
  2
CLASSES
  0
CLASS
  1
ACDBDICTIONARYWDFLT
  2
AcDbDictionaryWithDefault
  3
ObjectDBX Classes
 90
        0
280
     0
281
     0
  0
CLASS
  1
VISUALSTYLE
  2
AcDbVisualStyle
  3
ObjectDBX Classes
 90
     4095
280
     0
281
     0
  0
CLASS
  1
MATERIAL
  2
AcDbMaterial
  3
ObjectDBX Classes
 90
     1153
280
     0
281
     0
  0
CLASS
  1
SCALE
  2
AcDbScale
  3
ObjectDBX Classes
 90
     1153
280
     0
281
     0
  0
CLASS
  1
SUN
  2
AcDbSun
  3
SCENEOE
 90
     1153
280
     0
281
     0
  0
CLASS
  1
ACDBPLACEHOLDER
  2
AcDbPlaceHolder
  3
ObjectDBX Classes
 90
        0
280
     0
281
     0
  0
CLASS
  1
LAYOUT
  2
AcDbLayout
  3
ObjectDBX Classes
 90
        0
280
     0
281
     0
  0
ENDSEC
  0
SECTION
  2
TABLES
  0
TABLE
  2
VPORT
  5
8
330
0
100
AcDbSymbolTable
 70
     1
  0
VPORT
  5
29
330
8
100
AcDbSymbolTableRecord
100
AcDbViewportTableRecord
  2
*Active
 70
     0
 10
0.0
 20
0.0
 11
1.0
 21
1.0
 12
0.0
 22
-0.1
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 40
0.714
 41
1.0171428571
 42
50.0
 43
0.0
 44
0.0
 50
0.0
 51
0.0
 71
     0
 72
   100
 73
     1
 74
     3
 75
     0
 76
     0
 77
     0
 78
     0
281
     0
 65
     1
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
ENDTAB
  0
TABLE
  2
LTYPE
  5
5
330
0
100
AcDbSymbolTable
 70
     6
  0
LTYPE
  5
14
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
ByBlock
 70
     0
  3

 72
    65
 73
     0
 40
0.0
  0
LTYPE
  5
15
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
ByLayer
 70
     0
  3

 72
    65
 73
     0
 40
0.0
  0
LTYPE
  5
16
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
Continuous
 70
     0
  3
Solid line
 72
    65
 73
     0
 40
0.0
  0
LTYPE
  5
6A
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
HIDDEN
 70
     0
  3
Hidden __ __ __ __ __ __ __ __ __ __ __ __ __ __
 72
    65
 73
     2
 40
0.075
 49
0.05
 74
     0
 49
-0.025
 74
     0
  0
LTYPE
  5
6B
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
PHANTOM
 70
     0
  3
Phantom ______  __  __  ______  __  __  ______
 72
    65
 73
     6
 40
0.5
 49
0.25
 74
     0
 49
-0.05
 74
     0
 49
0.05
 74
     0
 49
-0.05
 74
     0
 49
0.05
 74
     0
 49
-0.05
 74
     0
  0
LTYPE
  5
6C
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
CENTER
 70
     0
  3
Center ____ _ ____ _ ____ _ ____ _ ____ _ ____
 72
    65
 73
     4
 40
0.4
 49
0.25
 74
     0
 49
-0.05
 74
     0
 49
0.05
 74
     0
 49
-0.05
 74
     0
  0
LTYPE
  5
6D
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
CENTERX2
 70
     0
  3
Center (2x) ________  __  ________  __  _____
 72
    65
 73
     4
 40
0.8
 49
0.5
 74
     0
 49
-0.1
 74
     0
 49
0.1
 74
     0
 49
-0.1
 74
     0
  0
LTYPE
  5
6E
330
5
100
AcDbSymbolTableRecord
100
AcDbLinetypeTableRecord
  2
DOT2
 70
     0
  3
Dot (.5x) ........................................
 72
    65
 73
     2
 40
0.025
 49
0.0
 74
     0
 49
-0.025
 74
     0
  0
ENDTAB
  0
TABLE
  2
LAYER
  5
2
330
0
100
AcDbSymbolTable
 70
     1
  0
LAYER
  5
10
330
2
100
AcDbSymbolTableRecord
100
AcDbLayerTableRecord
  2
0
 70
     0
 62
     7
  6
Continuous
370
    -3
390
F
  0
ENDTAB
  0
TABLE
  2
STYLE
  5
3
330
0
100
AcDbSymbolTable
 70
     2
  0
STYLE
  5
11
330
3
100
AcDbSymbolTableRecord
100
AcDbTextStyleTableRecord
  2
Standard
 70
     0
 40
0.0
 41
1.0
 50
0.0
 71
     0
 42
0.125
  3
txt
  4

  0
STYLE
  5
184
330
3
100
AcDbSymbolTableRecord
100
AcDbTextStyleTableRecord
  2
SLDTEXTSTYLE0
 70
     0
 40
0.0
 41
0.7
 50
0.0
 71
     0
 42
0.125
  3
TXT
  4

  0
ENDTAB
  0
TABLE
  2
VIEW
  5
6
330
0
100
AcDbSymbolTable
 70
     0
  0
ENDTAB
  0
TABLE
  2
UCS
  5
7
330
0
100
AcDbSymbolTable
 70
     0
  0
ENDTAB
  0
TABLE
  2
APPID
  5
9
330
0
100
AcDbSymbolTable
 70
     1
  0
APPID
  5
12
330
9
100
AcDbSymbolTableRecord
100
AcDbRegAppTableRecord
  2
ACAD
 70
     0
  0
ENDTAB
  0
TABLE
  2
DIMSTYLE
  5
A
330
0
100
AcDbSymbolTable
 70
     1
100
AcDbDimStyleTable
  0
DIMSTYLE
105
27
330
A
100
AcDbSymbolTableRecord
100
AcDbDimStyleTableRecord
  2
Standard
 70
     0
178
     0
340
11
  0
ENDTAB
  0
TABLE
  2
BLOCK_RECORD
  5
1
330
0
100
AcDbSymbolTable
 70
     5
  0
BLOCK_RECORD
  5
1F
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Model_Space
340
22
  0
BLOCK_RECORD
  5
1B
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space
340
1E
  0
BLOCK_RECORD
  5
23
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space0
340
26
  0
BLOCK_RECORD
  5
BF
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space1
340
C0
  0
BLOCK_RECORD
  5
DD
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space2
340
DE
  0
BLOCK_RECORD
  5
F8
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space3
340
F9
  0
BLOCK_RECORD
  5
122
330
1
100
AcDbSymbolTableRecord
100
AcDbBlockTableRecord
  2
*Paper_Space4
340
123
  0
ENDTAB
  0
ENDSEC
  0
SECTION
  2
BLOCKS
  0
BLOCK
  5
20
330
1F
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Model_Space
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Model_Space
  1
*Model_Space
  0
ENDBLK
  5
21
330
1F
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
1C
330
1B
100
AcDbEntity
 67
     1
  8
0
100
AcDbBlockBegin
  2
*Paper_Space
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space
  1
*Paper_Space
  0
ENDBLK
  5
1D
330
1B
100
AcDbEntity
 67
     1
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
24
330
23
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Paper_Space0
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space0
  1
*Paper_Space0
  0
CIRCLE
  5
AE
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
-0.45
 20
-0.03
 30
0.0
 40
0.0249999999999998
  0
CIRCLE
  5
B0
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
-0.2
 20
0.0
 30
0.0
 40
0.0885
  0
CIRCLE
  5
B1
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
-0.45
 20
0.11
 30
0.0
 40
0.0249999999999998
  0
LINE
  5
B4
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.55
 20
-0.25
 30
0.0
 11
0.0
 21
-0.25
 31
0.0
  0
LINE
  5
B5
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.55
 20
-0.45
 30
0.0
 11
-0.55
 21
-0.25
 31
0.0
  0
LINE
  5
B6
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.9
 20
-0.45
 30
0.0
 11
-0.9
 21
-0.25
 31
0.0
  0
LINE
  5
B7
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-1.1
 20
-0.25
 30
0.0
 11
-0.9
 21
-0.25
 31
0.0
  0
LINE
  5
B8
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-1.1
 20
-0.25
 30
0.0
 11
-1.1
 21
-0.15
 31
0.0
  0
LINE
  5
B9
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.52
 20
-0.15
 30
0.0
 11
-1.1
 21
-0.15
 31
0.0
  0
LINE
  5
BA
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.52
 20
-0.25
 30
0.0
 11
-0.52
 21
0.25
 31
0.0
  0
LINE
  5
BB
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.55
 20
-0.45
 30
0.0
 11
-0.9
 21
-0.45
 31
0.0
  0
LINE
  5
BC
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.0
 20
0.25
 30
0.0
 11
-0.87
 21
0.25
 31
0.0
  0
LINE
  5
BD
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.87
 20
0.25
 30
0.0
 11
-0.87
 21
-0.15
 31
0.0
  0
LINE
  5
BE
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.0
 20
-0.25
 30
0.0
 11
0.0
 21
0.25
 31
0.0
  0
VIEWPORT
  5
17A
330
23
100
AcDbEntity
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
-0.1
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
189
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-1.1
 20
-0.4901404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
18A
330
23
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-1.1
 20
-0.7755904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDBLK
  5
25
330
23
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
C1
330
BF
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Paper_Space1
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space1
  1
*Paper_Space1
  0
LINE
  5
D2
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
0.25
 30
0.0
 11
-0.206
 21
0.25
 31
0.0
  0
LINE
  5
D3
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.144
 20
-0.25
 30
0.0
 11
0.144
 21
0.25
 31
0.0
  0
LINE
  5
D4
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
0.25
 30
0.0
 11
0.356
 21
-0.45
 31
0.0
  0
LINE
  5
D5
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
-0.25
 30
0.0
 11
-0.356
 21
-0.25
 31
0.0
  0
LINE
  5
D6
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.206
 20
-0.15
 30
0.0
 11
-0.206
 21
0.25
 31
0.0
  0
LINE
  5
D7
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.206
 20
-0.15
 30
0.0
 11
-0.356
 21
-0.15
 31
0.0
  0
LINE
  5
D8
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
-0.45
 30
0.0
 11
-0.356
 21
-0.15
 31
0.0
  0
LINE
  5
D9
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
-0.45
 30
0.0
 11
0.27425
 21
-0.45
 31
0.0
  0
LINE
  5
DA
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.27425
 20
-0.45
 30
0.0
 11
0.27425
 21
-0.25
 31
0.0
  0
LINE
  5
DB
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.27425
 20
-0.45
 30
0.0
 11
-0.27425
 21
-0.25
 31
0.0
  0
LINE
  5
DC
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.27425
 20
-0.45
 30
0.0
 11
-0.356
 21
-0.45
 31
0.0
  0
VIEWPORT
  5
17C
330
BF
100
AcDbEntity
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
-0.1
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
18B
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.356
 20
-0.4901404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
18C
330
BF
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.356
 20
-0.7755904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDBLK
  5
C2
330
BF
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
DF
330
DD
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Paper_Space2
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space2
  1
*Paper_Space2
  0
CIRCLE
  5
E7
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.2
 20
0.0
 30
0.0
 40
0.0884999999999999
  0
CIRCLE
  5
E8
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.45
 20
0.11
 30
0.0
 40
0.0250000000000001
  0
CIRCLE
  5
E9
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.45
 20
-0.03
 30
0.0
 40
0.025
  0
LINE
  5
EE
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.9
 20
-0.45
 30
0.0
 11
0.55
 21
-0.45
 31
0.0
  0
LINE
  5
EF
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.0
 20
0.25
 30
0.0
 11
0.0
 21
-0.25
 31
0.0
  0
LINE
  5
F0
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.87
 20
0.25
 30
0.0
 11
0.0
 21
0.25
 31
0.0
  0
LINE
  5
F1
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.87
 20
0.25
 30
0.0
 11
0.87
 21
-0.15
 31
0.0
  0
LINE
  5
F2
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.87
 20
-0.15
 30
0.0
 11
1.1
 21
-0.15
 31
0.0
  0
LINE
  5
F3
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
1.1
 20
-0.15
 30
0.0
 11
1.1
 21
-0.25
 31
0.0
  0
LINE
  5
F4
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.9
 20
-0.45
 30
0.0
 11
0.9
 21
-0.25
 31
0.0
  0
LINE
  5
F5
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.55
 20
-0.45
 30
0.0
 11
0.55
 21
-0.25
 31
0.0
  0
LINE
  5
F6
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.55
 20
-0.25
 30
0.0
 11
0.0
 21
-0.25
 31
0.0
  0
LINE
  5
F7
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
1.1
 20
-0.25
 30
0.0
 11
0.9
 21
-0.25
 31
0.0
  0
VIEWPORT
  5
17E
330
DD
100
AcDbEntity
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
-0.1
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
18D
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
0.0
 20
-0.4901404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
18E
330
DD
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
0.0
 20
-0.7755904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDBLK
  5
E0
330
DD
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
FA
330
F8
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Paper_Space3
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space3
  1
*Paper_Space3
  0
CIRCLE
  5
108
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.0825
 20
0.92
 30
0.0
 40
0.0499999999999998
  0
CIRCLE
  5
109
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
-0.0825
 20
0.92
 30
0.0
 40
0.0499999999999998
  0
LINE
  5
112
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.27425
 20
0.55
 30
0.0
 11
-0.27425
 21
0.9
 31
0.0
  0
LINE
  5
113
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
1.1
 30
0.0
 11
-0.356
 21
0.0
 31
0.0
  0
LINE
  5
114
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.27425
 20
0.9
 30
0.0
 11
-0.356
 21
0.9
 31
0.0
  0
LINE
  5
115
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
0.55
 30
0.0
 11
-0.27425
 21
0.55
 31
0.0
  0
LINE
  5
116
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.27425
 20
0.55
 30
0.0
 11
0.356
 21
0.55
 31
0.0
  0
LINE
  5
117
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.27425
 20
0.9
 30
0.0
 11
0.27425
 21
0.55
 31
0.0
  0
LINE
  5
118
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
0.52
 30
0.0
 11
0.356
 21
1.1
 31
0.0
  0
LINE
  5
119
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
0.9
 30
0.0
 11
0.27425
 21
0.9
 31
0.0
  0
LINE
  5
11A
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.144
 20
0.52
 30
0.0
 11
0.356
 21
0.52
 31
0.0
  0
LINE
  5
11B
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.144
 20
0.52
 30
0.0
 11
-0.144
 21
0.0
 31
0.0
  0
LINE
  5
11C
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
0.0
 30
0.0
 11
-0.144
 21
0.0
 31
0.0
  0
LINE
  5
11D
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
1.1
 30
0.0
 11
0.356
 21
1.1
 31
0.0
  0
LINE
  5
11E
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1114955156
 20
0.6
 30
0.0
 11
0.1114955156
 21
0.6
 31
0.0
  0
LINE
  5
11F
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.1114955156
 20
0.85
 30
0.0
 11
-0.1114955156
 21
0.85
 31
0.0
  0
ARC
  5
120
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.0
 20
0.725
 30
0.0
 40
0.1675000000000001
100
AcDbArc
 50
131.7318170398
 51
228.2681829602
  0
ARC
  5
121
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.0
 20
0.725
 30
0.0
 40
0.1675000000000001
100
AcDbArc
 50
311.7318170398
 51
48.2681829602
  0
VIEWPORT
  5
180
330
F8
100
AcDbEntity
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
-0.1
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
18F
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.356
 20
-0.0401404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
190
330
F8
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.356
 20
-0.3255904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDBLK
  5
FB
330
F8
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
BLOCK
  5
124
330
122
100
AcDbEntity
  8
0
100
AcDbBlockBegin
  2
*Paper_Space4
 70
     0
 10
0.0
 20
0.0
 30
0.0
  3
*Paper_Space4
  1
*Paper_Space4
  0
LWPOLYLINE
  5
126
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       32
 70
   128
 43
0.0
 10
-0.562149891
 20
-0.3857528328
 10
-0.562511754
 20
-0.3896531452
 10
-0.5635825281
 20
-0.3929759803
 10
-0.5653183757
 20
-0.3955853009
 10
-0.5676482311
 20
-0.397374281
 10
-0.5704767096
 20
-0.3982696796
 10
-0.5736880131
 20
-0.3982348389
 10
-0.5771506704
 20
-0.3972711855
 10
-0.5807229198
 20
-0.3954181712
 10
-0.5842585132
 20
-0.3927516588
 10
-0.5876127028
 20
-0.3893808157
 10
-0.5906481678
 20
-0.3854436444
 10
-0.5932406359
 20
-0.3811013333
 10
-0.5952839711
 20
-0.376531657
 10
-0.596694519
 20
-0.3719216988
 10
-0.5974145317
 20
-0.3674601907
 10
-0.5974145317
 20
-0.3633297875
 10
-0.596694519
 20
-0.3596995884
 10
-0.5952839711
 20
-0.3567182141
 10
-0.5932406359
 20
-0.3545077225
 10
-0.5906481678
 20
-0.3531586113
 10
-0.5876127028
 20
-0.3527261133
 10
-0.5842585132
 20
-0.353227935
 10
-0.5807229198
 20
-0.3546435318
 10
-0.5771506704
 20
-0.3569149491
 10
-0.5736880131
 20
-0.3599491946
 10
-0.5704767096
 20
-0.363622046
 10
-0.5676482311
 20
-0.3677831364
 10
-0.5653183757
 20
-0.3722621103
 10
-0.5635825281
 20
-0.3768755978
 10
-0.562511754
 20
-0.3814347224
 10
-0.562149891
 20
-0.3857528328
  0
LWPOLYLINE
  5
132
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       22
 70
   128
 43
0.0
 10
-0.6798799992
 20
-0.0973253229
 10
-0.680107373
 20
-0.0895704006
 10
-0.6792573814
 20
-0.081829905
 10
-0.6773354929
 20
-0.0741536365
 10
-0.6743540725
 20
-0.0665909825
 10
-0.670332302
 20
-0.0591905993
 10
-0.6652960565
 20
-0.0520000993
 10
-0.659277738
 20
-0.0450657443
 10
-0.6523160669
 20
-0.0384321483
 10
-0.6444558331
 20
-0.0321419905
 10
-0.6357476072
 20
-0.02623574
 10
-0.6262474162
 20
-0.0207513964
 10
-0.6160163818
 20
-0.0157242447
 10
-0.6051203281
 20
-0.0111866283
 10
-0.5936293579
 20
-0.0071677411
 10
-0.5816174012
 20
-0.0036934398
 10
-0.5691617401
 20
-0.0007860772
 10
-0.5563425114
 20
0.0015356415
 10
-0.5432421911
 20
0.0032567789
 10
-0.5299450633
 20
0.0043662615
 10
-0.5165366788
 20
0.0048569512
 10
-0.5031033039
 20
0.0047256911
  0
LWPOLYLINE
  5
134
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       22
 70
   128
 43
0.0
 10
-0.3454248336
 20
-0.0863001523
 10
-0.3451974597
 20
-0.0940550746
 10
-0.3460474514
 20
-0.1017955702
 10
-0.3479693399
 20
-0.1094718386
 10
-0.3509507602
 20
-0.1170344926
 10
-0.3549725307
 20
-0.1244348758
 10
-0.3600087762
 20
-0.1316253759
 10
-0.3660270947
 20
-0.1385597309
 10
-0.3729887658
 20
-0.1451933268
 10
-0.3808489997
 20
-0.1514834847
 10
-0.3895572255
 20
-0.1573897351
 10
-0.3990574166
 20
-0.1628740787
 10
-0.4092884509
 20
-0.1679012304
 10
-0.4201845046
 20
-0.1724388469
 10
-0.4316754748
 20
-0.176457734
 10
-0.4436874315
 20
-0.1799320353
 10
-0.4561430926
 20
-0.182839398
 10
-0.4689623213
 20
-0.1851611167
 10
-0.4820626416
 20
-0.186882254
 10
-0.4953597694
 20
-0.1879917366
 10
-0.5087681539
 20
-0.1884824264
 10
-0.5222015289
 20
-0.1883511662
  0
LWPOLYLINE
  5
143
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       45
 70
   128
 43
0.0
 10
-0.6735192091
 20
-0.4439418158
 10
-0.6789106648
 20
-0.4412448875
 10
-0.6849120988
 20
-0.4390183538
 10
-0.6914013392
 20
-0.4373075405
 10
-0.6982462837
 20
-0.4361472747
 10
-0.705307589
 20
-0.4355611762
 10
-0.7124415073
 20
-0.4355611762
 10
-0.7195028126
 20
-0.4361472747
 10
-0.7263477571
 20
-0.4373075405
 10
-0.7328369975
 20
-0.4390183538
 10
-0.7388384315
 20
-0.4412448875
 10
-0.7442298872
 20
-0.4439418158
 10
-0.7489016102
 20
-0.447054237
 10
-0.7527584976
 20
-0.4505187911
 10
-0.7557220344
 20
-0.4542649498
 10
-0.7577318914
 20
-0.4582164521
 10
-0.7587471539
 20
-0.4622928569
 10
-0.7587471539
 20
-0.4664111803
 10
-0.7577318914
 20
-0.4704875851
 10
-0.7557220344
 20
-0.4744390874
 10
-0.7527584976
 20
-0.4781852462
 10
-0.7489016102
 20
-0.4816498003
 10
-0.7442298872
 20
-0.4847622214
 10
-0.7388384315
 20
-0.4874591497
 10
-0.7328369975
 20
-0.4896856834
 10
-0.7263477571
 20
-0.4913964968
 10
-0.7195028126
 20
-0.4925567625
 10
-0.7124415073
 20
-0.4931428611
 10
-0.705307589
 20
-0.4931428611
 10
-0.6982462837
 20
-0.4925567625
 10
-0.6914013392
 20
-0.4913964968
 10
-0.6849120988
 20
-0.4896856834
 10
-0.6789106648
 20
-0.4874591497
 10
-0.6735192091
 20
-0.4847622214
 10
-0.6688474861
 20
-0.4816498003
 10
-0.6649905987
 20
-0.4781852462
 10
-0.6620270619
 20
-0.4744390874
 10
-0.6600172048
 20
-0.4704875851
 10
-0.6590019424
 20
-0.4664111803
 10
-0.6590019424
 20
-0.4622928569
 10
-0.6600172048
 20
-0.4582164521
 10
-0.6620270619
 20
-0.4542649498
 10
-0.6649905987
 20
-0.4505187911
 10
-0.6688474861
 20
-0.447054237
 10
-0.6735192091
 20
-0.4439418158
  0
LWPOLYLINE
  5
144
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       45
 70
   128
 43
0.0
 10
-0.5568465902
 20
-0.511295485
 10
-0.5622380459
 20
-0.5085985568
 10
-0.5682394799
 20
-0.506372023
 10
-0.5747287203
 20
-0.5046612097
 10
-0.5815736648
 20
-0.5035009439
 10
-0.5886349701
 20
-0.5029148454
 10
-0.5957688884
 20
-0.5029148454
 10
-0.6028301937
 20
-0.5035009439
 10
-0.6096751382
 20
-0.5046612097
 10
-0.6161643786
 20
-0.506372023
 10
-0.6221658126
 20
-0.5085985568
 10
-0.6275572683
 20
-0.511295485
 10
-0.6322289913
 20
-0.5144079062
 10
-0.6360858787
 20
-0.5178724603
 10
-0.6390494155
 20
-0.521618619
 10
-0.6410592725
 20
-0.5255701214
 10
-0.642074535
 20
-0.5296465261
 10
-0.642074535
 20
-0.5337648495
 10
-0.6410592725
 20
-0.5378412543
 10
-0.6390494155
 20
-0.5417927567
 10
-0.6360858787
 20
-0.5455389154
 10
-0.6322289913
 20
-0.5490034695
 10
-0.6275572683
 20
-0.5521158906
 10
-0.6221658126
 20
-0.5548128189
 10
-0.6161643786
 20
-0.5570393526
 10
-0.6096751382
 20
-0.558750166
 10
-0.6028301937
 20
-0.5599104318
 10
-0.5957688884
 20
-0.5604965303
 10
-0.5886349701
 20
-0.5604965303
 10
-0.5815736648
 20
-0.5599104318
 10
-0.5747287203
 20
-0.558750166
 10
-0.5682394799
 20
-0.5570393526
 10
-0.5622380459
 20
-0.5548128189
 10
-0.5568465902
 20
-0.5521158906
 10
-0.5521748672
 20
-0.5490034695
 10
-0.5483179798
 20
-0.5455389154
 10
-0.545354443
 20
-0.5417927567
 10
-0.5433445859
 20
-0.5378412543
 10
-0.5423293235
 20
-0.5337648495
 10
-0.5423293235
 20
-0.5296465261
 10
-0.5433445859
 20
-0.5255701214
 10
-0.545354443
 20
-0.521618619
 10
-0.5483179798
 20
-0.5178724603
 10
-0.5521748672
 20
-0.5144079062
 10
-0.5568465902
 20
-0.511295485
  0
LWPOLYLINE
  5
14C
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbPolyline
 90
       42
 70
   128
 43
0.0
 10
-0.231279148
 20
-0.086882405
 10
-0.2265030902
 20
-0.0828245261
 10
-0.2200818756
 20
-0.0766192397
 10
-0.2139322243
 20
-0.0697836685
 10
-0.2081262353
 20
-0.0623979535
 10
-0.2027319787
 20
-0.0545486855
 10
-0.197812697
 20
-0.0463278899
 10
-0.1934260645
 20
-0.037831948
 10
-0.1896235102
 20
-0.029160467
 10
-0.1864496158
 20
-0.020415112
 10
-0.1839415922
 20
-0.0116984145
 10
-0.1821288437
 20
-0.0031125696
 10
-0.1810326231
 20
0.0052417615
 10
-0.1806657826
 20
0.0132666318
 10
-0.1810326231
 20
0.0208679571
 10
-0.1821288437
 20
0.0279566188
 10
-0.1839415922
 20
0.0344495089
 10
-0.1864496158
 20
0.040270504
 10
-0.1896235102
 20
0.0453513584
 10
-0.1934260645
 20
0.0496325038
 10
-0.197812697
 20
0.0530637475
 10
-0.2027319787
 20
0.0556048614
 10
-0.2081262353
 20
0.0572260533
 10
-0.2139322243
 20
0.0579083161
 10
-0.2200818756
 20
0.057643651
 10
-0.2265030902
 20
0.0564351609
 10
-0.2331205852
 20
0.0542970143
 10
-0.2398567767
 20
0.0512542789
 10
-0.2466326888
 20
0.0473426281
 10
-0.2533688802
 20
0.0426079224
 10
-0.2599863753
 20
0.0371056719
 10
-0.2664075899
 20
0.0309003854
 10
-0.2725572412
 20
0.0240648143
 10
-0.2783632301
 20
0.0166790993
 10
-0.2837574868
 20
0.0088298312
 10
-0.2886767684
 20
0.0006090356
 10
-0.293063401
 20
-0.0078869063
 10
-0.2968659552
 20
-0.0165583873
 10
-0.3000398497
 20
-0.0253037422
 10
-0.3025478733
 20
-0.0340204398
 10
-0.3043606218
 20
-0.0426062847
 10
-0.3046710186
 20
-0.0445141799
  0
LINE
  5
153
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.4695189027
 20
-0.2350923612
 30
0.0
 11
-0.4695189027
 21
-0.5617086859
 31
0.0
  0
LINE
  5
154
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.8669129137
 20
-0.3322980065
 30
0.0
 11
-0.4695189027
 21
-0.5617086859
 31
0.0
  0
LINE
  5
155
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.8669129137
 20
-0.0056816818
 30
0.0
 11
-0.8669129137
 21
-0.3322980065
 31
0.0
  0
LINE
  5
156
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.4695189027
 20
-0.2350923612
 30
0.0
 11
-0.8669129137
 21
-0.0056816818
 31
0.0
  0
LINE
  5
157
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.8669129137
 20
-0.0056816818
 30
0.0
 11
-0.2517300141
 21
0.3494558469
 31
0.0
  0
LINE
  5
158
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1018233765
 20
0.262916587
 30
0.0
 11
-0.2517300141
 21
0.3494558469
 31
0.0
  0
LINE
  5
159
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1018233765
 20
0.262916587
 30
0.0
 11
-0.4695189027
 21
0.0506504779
 31
0.0
  0
LINE
  5
15A
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.4695189027
 20
0.0506504779
 30
0.0
 11
-0.2220315293
 21
-0.0922209416
 31
0.0
  0
LINE
  5
15B
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2220315293
 20
-0.0922209416
 30
0.0
 11
-0.4695189027
 21
-0.2350923612
 31
0.0
  0
LINE
  5
15C
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.5222015289
 20
-0.1883511662
 30
0.0
 11
-0.6798799992
 21
-0.0973253229
 31
0.0
  0
LINE
  5
15D
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.5031033039
 20
0.0047256911
 30
0.0
 11
-0.3454248336
 21
-0.0863001523
 31
0.0
  0
LINE
  5
15E
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2220315293
 20
-0.4188372664
 30
0.0
 11
-0.2220315293
 21
-0.0922209416
 31
0.0
  0
LINE
  5
15F
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.4695189027
 20
-0.5617086859
 30
0.0
 11
-0.2220315293
 21
-0.4188372664
 31
0.0
  0
LINE
  5
160
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1371787156
 20
-0.5739680776
 30
0.0
 11
-0.1159655121
 21
-0.5617219559
 31
0.0
  0
LINE
  5
161
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1371787156
 20
-0.73727624
 30
0.0
 11
-0.1371787156
 21
-0.5739680776
 31
0.0
  0
LINE
  5
162
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1371787156
 20
-0.73727624
 30
0.0
 11
-0.384666089
 21
-0.8801476596
 31
0.0
  0
LINE
  5
163
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.384666089
 20
-0.8801476596
 30
0.0
 11
-0.384666089
 21
-0.7168394972
 31
0.0
  0
LINE
  5
164
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.5260874452
 20
-0.7984803084
 30
0.0
 11
-0.384666089
 21
-0.7168394972
 31
0.0
  0
LINE
  5
165
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.5260874452
 20
-0.7984803084
 30
0.0
 11
-0.5260874452
 21
-0.7168262272
 31
0.0
  0
LINE
  5
166
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1159655121
 20
-0.4800678748
 30
0.0
 11
-0.5260874452
 21
-0.7168262272
 31
0.0
  0
LINE
  5
167
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1159655121
 20
-0.4800678748
 30
0.0
 11
-0.1159655121
 21
-0.5617219559
 31
0.0
  0
LINE
  5
168
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2220315293
 20
-0.4188372664
 30
0.0
 11
-0.1159655121
 21
-0.4800678748
 31
0.0
  0
LINE
  5
169
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-1.0295474734
 20
-0.4261849394
 30
0.0
 11
-0.5260874452
 21
-0.7168262272
 31
0.0
  0
LINE
  5
16A
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.8669129137
 20
-0.3322980065
 30
0.0
 11
-1.0295474734
 21
-0.4261849394
 31
0.0
  0
LINE
  5
16B
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-1.0295474734
 20
-0.5078390206
 30
0.0
 11
-0.5260874452
 21
-0.7984803084
 31
0.0
  0
LINE
  5
16C
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-1.0295474734
 20
-0.4261849394
 30
0.0
 11
-1.0295474734
 21
-0.5078390206
 31
0.0
  0
LINE
  5
16D
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.3454248336
 20
-0.0863001523
 30
0.0
 11
-0.3454248336
 21
-0.0973253229
 31
0.0
  0
LINE
  5
16E
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.384666089
 20
-0.8801476596
 30
0.0
 11
-0.4424720683
 21
-0.846776978
 31
0.0
  0
LINE
  5
16F
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.4424720683
 20
-0.846776978
 30
0.0
 11
-0.4424720683
 21
-0.7502101788
 31
0.0
  0
LINE
  5
170
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.5031033039
 20
0.0047256911
 30
0.0
 11
-0.5031033039
 21
-0.1883511662
 31
0.0
  0
LINE
  5
171
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1018233765
 20
-0.1453538189
 30
0.0
 11
-0.1018233765
 21
0.262916587
 31
0.0
  0
LINE
  5
172
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.2220315293
 20
-0.2147485084
 30
0.0
 11
-0.1018233765
 21
-0.1453538189
 31
0.0
  0
LINE
  5
173
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.8303201378
 20
-0.6228770533
 30
0.0
 11
-0.8303201378
 21
-0.6228505133
 31
0.0
  0
LINE
  5
174
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.8303201378
 20
-0.6228770533
 30
0.0
 11
-0.8881261172
 21
-0.5895063718
 31
0.0
  0
LINE
  5
175
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.8881261172
 20
-0.5895063718
 30
0.0
 11
-0.8881261172
 21
-0.5894798318
 31
0.0
  0
LINE
  5
176
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.830297151
 20
-0.6228637833
 30
0.0
 11
-0.8303201378
 21
-0.6228770533
 31
0.0
  0
ARC
  5
177
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
-0.5476417444
 20
-0.3569672552
 30
0.0
 40
0.0355807212329333
100
AcDbArc
 50
174.5872864086
 51
245.4073370587
  0
VIEWPORT
  5
182
330
122
100
AcDbEntity
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
-0.1
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
191
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-1.0295474734
 20
-0.9202880687
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
192
330
122
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-1.0295474734
 20
-1.2057380687
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDBLK
  5
125
330
122
100
AcDbEntity
  8
0
100
AcDbBlockEnd
  0
ENDSEC
  0
SECTION
  2
ENTITIES
  0
CIRCLE
  5
79
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.05
 20
0.0
 30
0.0
 40
0.025
  0
LINE
  5
7D
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
-0.45
 30
0.0
 11
0.356
 21
-0.15
 31
0.0
  0
LINE
  5
7E
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
-0.15
 30
0.0
 11
0.356
 21
-0.15
 31
0.0
  0
LINE
  5
7F
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
0.25
 30
0.0
 11
-0.356
 21
-0.45
 31
0.0
  0
LINE
  5
80
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
-0.25
 30
0.0
 11
0.356
 21
-0.25
 31
0.0
  0
LINE
  5
81
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.27425
 20
-0.45
 30
0.0
 11
-0.27425
 21
-0.25
 31
0.0
  0
LINE
  5
82
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.27425
 20
-0.45
 30
0.0
 11
-0.356
 21
-0.45
 31
0.0
  0
LINE
  5
83
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.27425
 20
-0.45
 30
0.0
 11
0.27425
 21
-0.25
 31
0.0
  0
LINE
  5
84
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
-0.45
 30
0.0
 11
0.27425
 21
-0.45
 31
0.0
  0
LINE
  5
85
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.206
 20
0.25
 30
0.0
 11
0.206
 21
-0.15
 31
0.0
  0
LINE
  5
86
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.206
 20
0.25
 30
0.0
 11
-0.356
 21
0.25
 31
0.0
  0
MTEXT
  5
187
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.356
 20
-0.4901404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
188
330
1F
100
AcDbEntity
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.356
 20
-0.7755904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
CIRCLE
  5
92
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.0825
 20
-0.92
 30
0.0
 40
0.0500000000000002
  0
CIRCLE
  5
93
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
-0.0825
 20
-0.92
 30
0.0
 40
0.0499999999999998
  0
LINE
  5
97
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.206
 20
-0.87
 30
0.0
 11
-0.356
 21
-0.87
 31
0.0
  0
LINE
  5
98
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
-1.1
 30
0.0
 11
-0.356
 21
0.0
 31
0.0
  0
LINE
  5
99
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.144
 20
-0.52
 30
0.0
 11
0.356
 21
-0.52
 31
0.0
  0
LINE
  5
9A
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.206
 20
-0.52
 30
0.0
 11
0.206
 21
-0.87
 31
0.0
  0
LINE
  5
9B
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.1114955156
 20
-0.85
 30
0.0
 11
-0.1114955156
 21
-0.85
 31
0.0
  0
LINE
  5
9C
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.1114955156
 20
-0.6
 30
0.0
 11
0.1114955156
 21
-0.6
 31
0.0
  0
LINE
  5
9D
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.144
 20
0.0
 30
0.0
 11
-0.356
 21
0.0
 31
0.0
  0
LINE
  5
9E
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.144
 20
0.0
 30
0.0
 11
-0.144
 21
-0.52
 31
0.0
  0
LINE
  5
9F
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
0.356
 20
-0.52
 30
0.0
 11
0.356
 21
-1.1
 31
0.0
  0
LINE
  5
A0
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbLine
 10
-0.356
 20
-1.1
 30
0.0
 11
0.356
 21
-1.1
 31
0.0
  0
ARC
  5
A1
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.0
 20
-0.725
 30
0.0
 40
0.1675000000000001
100
AcDbArc
 50
131.7318170398
 51
228.2681829602
  0
ARC
  5
A2
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
370
    15
100
AcDbCircle
 10
0.0
 20
-0.725
 30
0.0
 40
0.1675000000000001
100
AcDbArc
 50
311.7318170398
 51
48.2681829602
  0
VIEWPORT
  5
178
330
1B
100
AcDbEntity
 67
     1
  8
0
100
AcDbViewport
 10
0.0
 20
0.0
 30
0.0
 40
8.4
 41
6.4
 68
     1
 69
     1
 12
0.0
 22
-0.1
 13
0.0
 23
0.0
 14
0.5
 24
0.5
 15
0.5
 25
0.5
 16
0.0
 26
0.0
 36
1.0
 17
0.0
 27
0.0
 37
0.0
 42
50.0
 43
0.0
 44
0.0
 45
0.714
 50
0.0
 51
0.0
 72
   100
 90
   557152
  1

281
     0
 71
     1
 74
     0
110
0.0
120
0.0
130
0.0
111
1.0
121
0.0
131
0.0
112
0.0
122
1.0
132
0.0
 79
     0
146
0.0
  0
MTEXT
  5
185
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.356
 20
-1.1401404091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
SolidWorks Student Edition.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
MTEXT
  5
186
330
1B
100
AcDbEntity
 67
     1
  8
0
  6
Continuous
 62
     7
100
AcDbMText
 10
-0.356
 20
-1.4255904091
 30
0.0
 40
0.1903
 41
0.0
 71
     1
 72
     1
  1
For Academic Use Only.
  7
SLDTEXTSTYLE0
 73
     1
 44
1.0
  0
ENDSEC
  0
SECTION
  2
OBJECTS
  0
DICTIONARY
  5
C
330
0
100
AcDbDictionary
281
     1
  3
ACAD_GROUP
350
D
  3
ACAD_LAYOUT
350
1A
  3
ACAD_MLINESTYLE
350
17
  3
ACAD_PLOTSETTINGS
350
19
  3
ACAD_PLOTSTYLENAME
350
E
  3
ACAD_SCALELIST
350
47
  0
DICTIONARY
  5
D
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  0
DICTIONARY
  5
1A
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  3
_Back
350
C0
  3
_Bottom
350
F9
  3
_Isometric
350
123
  3
_Left
350
DE
  3
_Right
350
26
  3
_Top
350
1E
  3
Model
350
22
  0
DICTIONARY
  5
17
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  3
Standard
350
18
  0
DICTIONARY
  5
19
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  0
ACDBDICTIONARYWDFLT
  5
E
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  3
Normal
350
F
100
AcDbDictionaryWithDefault
340
F
  0
DICTIONARY
  5
47
102
{ACAD_REACTORS
330
C
102
}
330
C
100
AcDbDictionary
281
     1
  3
A0
350
48
  3
A1
350
49
  3
A2
350
4A
  3
A3
350
4B
  3
A4
350
4C
  3
A5
350
4D
  3
A6
350
4E
  3
A7
350
4F
  3
A8
350
50
  3
A9
350
51
  3
B0
350
52
  3
B1
350
53
  3
B2
350
54
  3
B3
350
55
  3
B4
350
56
  3
B5
350
57
  3
B6
350
58
  3
B7
350
59
  3
B8
350
5A
  3
B9
350
5B
  3
C0
350
5C
  3
C1
350
5D
  3
C2
350
5E
  3
C3
350
5F
  3
C4
350
60
  3
C5
350
61
  3
C6
350
62
  3
C7
350
63
  3
C8
350
64
  3
C9
350
65
  3
D0
350
66
  3
D1
350
67
  3
D2
350
68
  0
LAYOUT
  5
C0
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.1375000068
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
7.2727269148
148
9.0424
149
27.94
100
AcDbLayout
  1
_Back
 70
     1
 71
     3
 10
0.0
 20
0.0
 11
0.0
 21
0.0
 12
0.0
 22
0.0
 32
0.0
 14
0.0
 24
0.0
 34
0.0
 15
0.0
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
BF
331
17C
  0
LAYOUT
  5
F9
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.1375000068
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
7.2727269148
148
9.0424
149
27.94
100
AcDbLayout
  1
_Bottom
 70
     1
 71
     5
 10
0.0
 20
0.0
 11
0.0
 21
0.0
 12
0.0
 22
0.0
 32
0.0
 14
0.0
 24
0.0
 34
0.0
 15
0.0
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
F8
331
180
  0
LAYOUT
  5
123
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.1375000068
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
7.2727269148
148
9.0424
149
27.94
100
AcDbLayout
  1
_Isometric
 70
     1
 71
     6
 10
0.0
 20
0.0
 11
0.0
 21
0.0
 12
0.0
 22
0.0
 32
0.0
 14
0.0
 24
0.0
 34
0.0
 15
0.0
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
122
331
182
  0
LAYOUT
  5
DE
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.1375000068
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
7.2727269148
148
9.0424
149
27.94
100
AcDbLayout
  1
_Left
 70
     1
 71
     4
 10
0.0
 20
0.0
 11
0.0
 21
0.0
 12
0.0
 22
0.0
 32
0.0
 14
0.0
 24
0.0
 34
0.0
 15
0.0
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
DD
331
17E
  0
LAYOUT
  5
26
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.1375000068
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
7.2727269148
148
9.0424
149
27.94
100
AcDbLayout
  1
_Right
 70
     1
 71
     2
 10
0.0
 20
0.0
 11
0.0
 21
0.0
 12
0.0
 22
0.0
 32
0.0
 14
0.0
 24
0.0
 34
0.0
 15
0.0
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
23
331
17A
  0
LAYOUT
  5
1E
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
Letter_(8.50_x_11.00_Inches)
  6

 40
6.35
 41
6.35
 42
6.35001
 43
6.35001
 44
215.9
 45
279.4
 46
0.0
 47
0.0
 48
0.0
 49
0.0
140
0.0
141
0.0
142
1.0
143
0.1375000068
 70
   688
 72
     0
 73
     1
 74
     1
  7

 75
     0
147
7.2727269148
148
9.0424
149
27.94
100
AcDbLayout
  1
_Top
 70
     1
 71
     1
 10
-0.3903750558
 20
-1.1343750017
 11
1.1221250186
 21
0.0343750558
 12
0.0
 22
0.0
 32
0.0
 14
-0.356
 24
-1.1
 34
0.0
 15
0.356
 25
0.0
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
1B
331
178
  0
LAYOUT
  5
22
102
{ACAD_REACTORS
330
1A
102
}
330
1A
100
AcDbPlotSettings
  1

  2
none_device
  4
ANSI_A_(11.00_x_8.50_Inches)
  6

 40
6.35
 41
19.05
 42
6.35000508
 43
19.05000254
 44
279.4
 45
215.9
 46
133.34999746
 47
119.4344273014
 48
0.0
 49
0.0
140
0.0
141
0.0
142
12.0214285714
143
1.0
 70
  1696
 72
     0
 73
     0
 74
     0
  7

 75
     0
147
0.5913241897
148
-39.4088153714
149
0.0
100
AcDbLayout
  1
Model
 70
     1
 71
     0
 10
0.0
 20
0.0
 11
12.0
 21
9.0
 12
0.0
 22
0.0
 32
0.0
 14
-0.356
 24
-0.45
 34
0.0
 15
0.356
 25
0.25
 35
0.0
146
0.0
 13
0.0
 23
0.0
 33
0.0
 16
1.0
 26
0.0
 36
0.0
 17
0.0
 27
1.0
 37
0.0
 76
     0
330
1F
331
29
  0
MLINESTYLE
  5
18
102
{ACAD_REACTORS
330
17
102
}
330
17
100
AcDbMlineStyle
  2
Standard
 70
     0
  3

 62
   256
 51
90.0
 52
90.0
 71
     2
 49
0.5
 62
   256
  6
BYLAYER
 49
-0.5
 62
   256
  6
BYLAYER
  0
ACDBPLACEHOLDER
  5
F
102
{ACAD_REACTORS
330
E
102
}
330
E
  0
SCALE
  5
48
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:1
140
1.0
141
1.0
290
     1
  0
SCALE
  5
49
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:2
140
1.0
141
2.0
290
     0
  0
SCALE
  5
4A
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:4
140
1.0
141
4.0
290
     0
  0
SCALE
  5
4B
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:5
140
1.0
141
5.0
290
     0
  0
SCALE
  5
4C
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:8
140
1.0
141
8.0
290
     0
  0
SCALE
  5
4D
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:10
140
1.0
141
10.0
290
     0
  0
SCALE
  5
4E
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:16
140
1.0
141
16.0
290
     0
  0
SCALE
  5
4F
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:20
140
1.0
141
20.0
290
     0
  0
SCALE
  5
50
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:30
140
1.0
141
30.0
290
     0
  0
SCALE
  5
51
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:40
140
1.0
141
40.0
290
     0
  0
SCALE
  5
52
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:50
140
1.0
141
50.0
290
     0
  0
SCALE
  5
53
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1:100
140
1.0
141
100.0
290
     0
  0
SCALE
  5
54
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
2:1
140
2.0
141
1.0
290
     0
  0
SCALE
  5
55
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
4:1
140
4.0
141
1.0
290
     0
  0
SCALE
  5
56
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
8:1
140
8.0
141
1.0
290
     0
  0
SCALE
  5
57
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
10:1
140
10.0
141
1.0
290
     0
  0
SCALE
  5
58
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
100:1
140
100.0
141
1.0
290
     0
  0
SCALE
  5
59
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/128" = 1'-0"
140
0.0078125
141
12.0
290
     0
  0
SCALE
  5
5A
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/64" = 1'-0"
140
0.015625
141
12.0
290
     0
  0
SCALE
  5
5B
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/32" = 1'-0"
140
0.03125
141
12.0
290
     0
  0
SCALE
  5
5C
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/16" = 1'-0"
140
0.0625
141
12.0
290
     0
  0
SCALE
  5
5D
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3/32" = 1'-0"
140
0.09375
141
12.0
290
     0
  0
SCALE
  5
5E
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/8" = 1'-0"
140
0.125
141
12.0
290
     0
  0
SCALE
  5
5F
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3/16" = 1'-0"
140
0.1875
141
12.0
290
     0
  0
SCALE
  5
60
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/4" = 1'-0"
140
0.25
141
12.0
290
     0
  0
SCALE
  5
61
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3/8" = 1'-0"
140
0.375
141
12.0
290
     0
  0
SCALE
  5
62
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1/2" = 1'-0"
140
0.5
141
12.0
290
     0
  0
SCALE
  5
63
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3/4" = 1'-0"
140
0.75
141
12.0
290
     0
  0
SCALE
  5
64
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1" = 1'-0"
140
1.0
141
12.0
290
     0
  0
SCALE
  5
65
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1-1/2" = 1'-0"
140
1.5
141
12.0
290
     0
  0
SCALE
  5
66
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
3" = 1'-0"
140
3.0
141
12.0
290
     0
  0
SCALE
  5
67
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
6" = 1'-0"
140
6.0
141
12.0
290
     0
  0
SCALE
  5
68
102
{ACAD_REACTORS
330
47
102
}
330
47
100
AcDbScale
 70
     0
300
1'-0" = 1'-0"
140
12.0
141
12.0
290
     0
  0
ENDSEC
  0
EOF


==> anc/CADFiles/Body.STEP <==
ISO-10303-21;
HEADER;
FILE_DESCRIPTION (( 'STEP AP203' ),
    '1' );
FILE_NAME ('Body.STEP',
    '2015-09-14T18:29:13',
    ( '' ),
    ( '' ),
    'SwSTEP 2.0',
    'SolidWorks 2014',
    '' );
FILE_SCHEMA (( 'CONFIG_CONTROL_DESIGN' ));
ENDSEC;

DATA;
#1 = AXIS2_PLACEMENT_3D ( 'NONE', #936, #624, #1035 ) ;
#2 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#3 = APPROVAL_STATUS ( 'not_yet_approved' ) ;
#4 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#5 = ORIENTED_EDGE ( 'NONE', *, *, #938, .F. ) ;
#6 = LINE ( 'NONE', #582, #329 ) ;
#7 = FACE_OUTER_BOUND ( 'NONE', #809, .T. ) ;
#8 = VECTOR ( 'NONE', #842, 39.37007874015748100 ) ;
#9 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#10 = DATE_TIME_ROLE ( 'classification_date' ) ;
#11 = EDGE_LOOP ( 'NONE', ( #648, #695, #294, #358 ) ) ;
#12 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#13 = ORIENTED_EDGE ( 'NONE', *, *, #561, .F. ) ;
#14 = ADVANCED_FACE ( 'NONE', ( #1147 ), #472, .T. ) ;
#15 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#16 = ORIENTED_EDGE ( 'NONE', *, *, #1129, .F. ) ;
#17 = DATE_AND_TIME ( #1063, #271 ) ;
#18 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#19 = VECTOR ( 'NONE', #435, 39.37007874015748100 ) ;
#20 = APPLICATION_PROTOCOL_DEFINITION ( 'international standard', 'config_control_design', 1994, #479 ) ;
#21 = ADVANCED_FACE ( 'NONE', ( #991 ), #654, .F. ) ;
#22 = LINE ( 'NONE', #1101, #252 ) ;
#23 = EDGE_CURVE ( 'NONE', #543, #1041, #108, .T. ) ;
#24 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#25 = CIRCLE ( 'NONE', #917, 0.02499999999999993900 ) ;
#26 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#27 = EDGE_CURVE ( 'NONE', #226, #807, #718, .T. ) ;
#28 = EDGE_LOOP ( 'NONE', ( #622, #820, #13, #227 ) ) ;
#29 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#30 = ORIENTED_EDGE ( 'NONE', *, *, #178, .T. ) ;
#31 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#32 = ORIENTED_EDGE ( 'NONE', *, *, #735, .T. ) ;
#33 = EDGE_CURVE ( 'NONE', #136, #518, #571, .T. ) ;
#34 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#35 = VECTOR ( 'NONE', #469, 39.37007874015748100 ) ;
#36 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, -0.2500000000000000000, 0.8499999999999998700 ) ) ;
#37 = FACE_BOUND ( 'NONE', #918, .T. ) ;
#38 = AXIS2_PLACEMENT_3D ( 'NONE', #191, #1161, #1056 ) ;
#39 = ORIENTED_EDGE ( 'NONE', *, *, #1091, .F. ) ;
#40 = ORIENTED_EDGE ( 'NONE', *, *, #712, .T. ) ;
#41 = VERTEX_POINT ( 'NONE', #273 ) ;
#43 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#42 = CIRCLE ( 'NONE', #1123, 0.02499999999999993900 ) ;
#44 = EDGE_CURVE ( 'NONE', #1019, #1002, #1210, .T. ) ;
#45 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#46 = VECTOR ( 'NONE', #734, 39.37007874015748100 ) ;
#47 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#48 = VECTOR ( 'NONE', #993, 39.37007874015748100 ) ;
#49 = CC_DESIGN_DATE_AND_TIME_ASSIGNMENT ( #354, #785, ( #453 ) ) ;
#50 = PLANE ( 'NONE',  #782 ) ;
#51 = EDGE_CURVE ( 'NONE', #967, #1019, #1094, .T. ) ;
#52 = ORIENTED_EDGE ( 'NONE', *, *, #81, .F. ) ;
#53 = LINE ( 'NONE', #845, #632 ) ;
#54 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 0.8999999999999998000 ) ) ;
#55 = ORIENTED_EDGE ( 'NONE', *, *, #1040, .T. ) ;
#56 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999997600, -0.1499999999999999900, 0.8700000000000001100 ) ) ;
#57 = APPROVAL_DATE_TIME ( #1249, #284 ) ;
#58 = EDGE_CURVE ( 'NONE', #696, #1106, #260, .T. ) ;
#59 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#60 = ORIENTED_EDGE ( 'NONE', *, *, #941, .T. ) ;
#61 = AXIS2_PLACEMENT_3D ( 'NONE', #1051, #454, #1135 ) ;
#62 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#63 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #1079, #116, ( #486 ) ) ;
#64 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#65 = FACE_OUTER_BOUND ( 'NONE', #455, .T. ) ;
#66 = LINE ( 'NONE', #955, #194 ) ;
#67 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.03000000000000002300, 0.4499999999999999600 ) ) ;
#68 = VERTEX_POINT ( 'NONE', #761 ) ;
#69 = VERTEX_POINT ( 'NONE', #77 ) ;
#70 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, -0.1499999999999999700, 0.9700000000000000800 ) ) ;
#71 = ORIENTED_EDGE ( 'NONE', *, *, #380, .F. ) ;
#72 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999997600, -0.1499999999999999900, 0.8700000000000001100 ) ) ;
#73 = CARTESIAN_POINT ( 'NONE',  ( 0.2742499999999999900, -0.2500000000000000000, 0.9000000000000001300 ) ) ;
#74 = VECTOR ( 'NONE', #413, 39.37007874015748100 ) ;
#75 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.2500000000000000000, 0.0000000000000000000 ) ) ;
#76 = LINE ( 'NONE', #886, #525 ) ;
#77 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, -0.2500000000000000000, 0.9700000000000000800 ) ) ;
#78 = ORIENTED_EDGE ( 'NONE', *, *, #1132, .F. ) ;
#79 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#80 = LINE ( 'NONE', #672, #263 ) ;
#81 = EDGE_CURVE ( 'NONE', #68, #117, #208, .T. ) ;
#82 = ORIENTED_EDGE ( 'NONE', *, *, #776, .T. ) ;
#83 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 1.670855041996490400E-015 ) ) ;
#84 = VERTEX_POINT ( 'NONE', #855 ) ;
#85 = PERSON_AND_ORGANIZATION ( #1070, #628 ) ;
#86 = EDGE_CURVE ( 'NONE', #404, #1163, #170, .T. ) ;
#87 = VECTOR ( 'NONE', #478, 39.37007874015748100 ) ;
#88 = ADVANCED_FACE ( 'NONE', ( #541 ), #176, .T. ) ;
#89 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.1099999999999999900, 0.4499999999999999600 ) ) ;
#90 = ORIENTED_EDGE ( 'NONE', *, *, #626, .T. ) ;
#91 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, 0.2500000000000000000, 0.8499999999999998700 ) ) ;
#92 = LINE ( 'NONE', #1077, #145 ) ;
#93 = APPROVAL_ROLE ( '' ) ;
#94 = LINE ( 'NONE', #744, #321 ) ;
#95 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#96 = ADVANCED_FACE ( 'NONE', ( #236 ), #1148, .F. ) ;
#97 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#98 = ORIENTED_EDGE ( 'NONE', *, *, #768, .T. ) ;
#99 = ORIENTED_EDGE ( 'NONE', *, *, #315, .T. ) ;
#100 = AXIS2_PLACEMENT_3D ( 'NONE', #972, #559, #1252 ) ;
#101 = ORIENTED_EDGE ( 'NONE', *, *, #446, .F. ) ;
#102 = PERSON_AND_ORGANIZATION ( #1070, #628 ) ;
#103 = ORIENTED_EDGE ( 'NONE', *, *, #1251, .F. ) ;
#104 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000900, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#105 = APPROVAL_ROLE ( '' ) ;
#106 = ADVANCED_FACE ( 'NONE', ( #426 ), #304, .F. ) ;
#107 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, 0.2499999999999999200, 0.5200000000000002400 ) ) ;
#108 = LINE ( 'NONE', #278, #87 ) ;
#109 = EDGE_CURVE ( 'NONE', #815, #1162, #394, .T. ) ;
#110 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.2500000000000000000, 0.8700000000000001100 ) ) ;
#111 = VECTOR ( 'NONE', #322, 39.37007874015748100 ) ;
#112 = CYLINDRICAL_SURFACE ( 'NONE', #892, 0.08849999999999999500 ) ;
#113 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#114 = CC_DESIGN_DATE_AND_TIME_ASSIGNMENT ( #553, #10, ( #975 ) ) ;
#115 = EDGE_CURVE ( 'NONE', #1106, #1078, #6, .T. ) ;
#116 = PERSON_AND_ORGANIZATION_ROLE ( 'design_owner' ) ;
#117 = VERTEX_POINT ( 'NONE', #1071 ) ;
#118 = ORIENTED_EDGE ( 'NONE', *, *, #620, .T. ) ;
#119 = VERTEX_POINT ( 'NONE', #673 ) ;
#120 = PLANE ( 'NONE',  #1179 ) ;
#121 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#122 = VERTEX_POINT ( 'NONE', #881 ) ;
#123 = ADVANCED_FACE ( 'NONE', ( #796 ), #1080, .F. ) ;
#124 = CARTESIAN_POINT ( 'NONE',  ( 0.05000000000000014800, 0.0000000000000000000, 0.8700000000000001100 ) ) ;
#125 = EDGE_CURVE ( 'NONE', #245, #167, #1082, .T. ) ;
#126 = ORIENTED_EDGE ( 'NONE', *, *, #1173, .F. ) ;
#127 = VERTEX_POINT ( 'NONE', #1175 ) ;
#128 = AXIS2_PLACEMENT_3D ( 'NONE', #288, #190, #774 ) ;
#129 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048888900, 0.2500000000000000000, 0.5999999999999998700 ) ) ;
#130 = LINE ( 'NONE', #1015, #347 ) ;
#131 = PLANE ( 'NONE',  #755 ) ;
#132 = LINE ( 'NONE', #345, #231 ) ;
#133 = DIRECTION ( 'NONE',  ( 2.398040724775512900E-017, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#134 = CC_DESIGN_SECURITY_CLASSIFICATION ( #975, ( #1250 ) ) ;
#135 = ORIENTED_EDGE ( 'NONE', *, *, #840, .T. ) ;
#136 = VERTEX_POINT ( 'NONE', #788 ) ;
#137 = CARTESIAN_POINT ( 'NONE',  ( -8.537024980200822600E-017, 0.2500000000000000000, 0.7249999999999997600 ) ) ;
#138 = ORIENTED_EDGE ( 'NONE', *, *, #1064, .T. ) ;
#139 = LENGTH_MEASURE_WITH_UNIT ( LENGTH_MEASURE( 0.02539999999999999900 ), #681 );
#140 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#141 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#142 = EDGE_LOOP ( 'NONE', ( #326, #1021, #1245, #353 ) ) ;
#143 = LINE ( 'NONE', #506, #360 ) ;
#144 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.0000000000000000000, 0.2000000000000000100 ) ) ;
#145 = VECTOR ( 'NONE', #34, 39.37007874015748100 ) ;
#146 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#147 = VECTOR ( 'NONE', #950, 39.37007874015748100 ) ;
#148 = AXIS2_PLACEMENT_3D ( 'NONE', #677, #984, #562 ) ;
#149 = ORIENTED_EDGE ( 'NONE', *, *, #257, .F. ) ;
#150 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#151 = ORIENTED_EDGE ( 'NONE', *, *, #125, .T. ) ;
#152 = ORIENTED_EDGE ( 'NONE', *, *, #440, .T. ) ;
#153 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#154 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, -0.1499999999999999700, 0.5200000000000002400 ) ) ;
#155 = ORIENTED_EDGE ( 'NONE', *, *, #433, .F. ) ;
#156 = ORIENTED_EDGE ( 'NONE', *, *, #539, .T. ) ;
#157 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#158 = EDGE_CURVE ( 'NONE', #449, #259, #797, .T. ) ;
#159 = PLANE ( 'NONE',  #1218 ) ;
#160 = LINE ( 'NONE', #1211, #651 ) ;
#161 = ORIENTED_EDGE ( 'NONE', *, *, #474, .T. ) ;
#162 = CARTESIAN_POINT ( 'NONE',  ( 0.07500000000000015000, 0.0000000000000000000, 0.8499999999999998700 ) ) ;
#163 = LINE ( 'NONE', #352, #1167 ) ;
#164 = ORIENTED_EDGE ( 'NONE', *, *, #1042, .T. ) ;
#165 = ORIENTED_EDGE ( 'NONE', *, *, #999, .F. ) ;
#166 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#167 = VERTEX_POINT ( 'NONE', #783 ) ;
#168 = LINE ( 'NONE', #988, #186 ) ;
#169 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#170 = LINE ( 'NONE', #969, #644 ) ;
#171 = AXIS2_PLACEMENT_3D ( 'NONE', #89, #198, #875 ) ;
#172 = VECTOR ( 'NONE', #26, 39.37007874015748100 ) ;
#173 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 1.670855041996490800E-015 ) ) ;
#174 = DIRECTION ( 'NONE',  ( 9.756599977372358800E-017, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#175 = CIRCLE ( 'NONE', #527, 0.1675000000000000700 ) ;
#176 = PLANE ( 'NONE',  #971 ) ;
#177 = LINE ( 'NONE', #540, #515 ) ;
#178 = EDGE_CURVE ( 'NONE', #1108, #119, #526, .T. ) ;
#179 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 0.8999999999999999100 ) ) ;
#180 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#181 = EDGE_LOOP ( 'NONE', ( #1068, #930, #204, #421 ) ) ;
#182 = ORIENTED_EDGE ( 'NONE', *, *, #178, .F. ) ;
#183 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.2500000000000000600, -3.414809992080329000E-017 ) ) ;
#184 = EDGE_CURVE ( 'NONE', #630, #1108, #1112, .T. ) ;
#185 = ORIENTED_EDGE ( 'NONE', *, *, #780, .T. ) ;
#186 = VECTOR ( 'NONE', #676, 39.37007874015748100 ) ;
#187 = DIRECTION ( 'NONE',  ( 9.756599977372358800E-017, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#188 = EDGE_LOOP ( 'NONE', ( #1144, #232 ) ) ;
#189 = VERTEX_POINT ( 'NONE', #1168 ) ;
#190 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#191 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.1099999999999999900, 0.4499999999999999600 ) ) ;
#192 = CIRCLE ( 'NONE', #148, 0.05000000000000001000 ) ;
#193 = EDGE_CURVE ( 'NONE', #136, #437, #76, .T. ) ;
#194 = VECTOR ( 'NONE', #650, 39.37007874015748100 ) ;
#195 = DIMENSIONAL_EXPONENTS ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ;
#196 = EDGE_CURVE ( 'NONE', #259, #68, #763, .T. ) ;
#197 = ORIENTED_EDGE ( 'NONE', *, *, #507, .T. ) ;
#198 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#199 = AXIS2_PLACEMENT_3D ( 'NONE', #591, #121, #693 ) ;
#200 = EDGE_LOOP ( 'NONE', ( #953, #452 ) ) ;
#201 = CC_DESIGN_APPROVAL ( #284, ( #1250 ) ) ;
#202 = ORIENTED_EDGE ( 'NONE', *, *, #508, .T. ) ;
#203 = ADVANCED_FACE ( 'NONE', ( #303 ), #794, .T. ) ;
#204 = ORIENTED_EDGE ( 'NONE', *, *, #1237, .T. ) ;
#205 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#206 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#207 = PRODUCT_DEFINITION_SHAPE ( 'NONE', 'NONE',  #453 ) ;
#208 = LINE ( 'NONE', #72, #683 ) ;
#209 = CIRCLE ( 'NONE', #869, 0.08849999999999999500 ) ;
#210 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.1499999999999999700, 0.5200000000000002400 ) ) ;
#211 = ADVANCED_FACE ( 'NONE', ( #1028 ), #403, .F. ) ;
#212 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#213 = VECTOR ( 'NONE', #720, 39.37007874015748100 ) ;
#214 = VECTOR ( 'NONE', #357, 39.37007874015748100 ) ;
#215 = CARTESIAN_POINT ( 'NONE',  ( 0.1114955156048888000, -0.2500000000000000000, 0.8499999999999998700 ) ) ;
#216 = DIRECTION ( 'NONE',  ( 3.414809992080329500E-016, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#217 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.03000000000000002300, 0.4499999999999999600 ) ) ;
#218 = VERTEX_POINT ( 'NONE', #1188 ) ;
#219 = ORIENTED_EDGE ( 'NONE', *, *, #570, .F. ) ;
#220 = ADVANCED_FACE ( 'NONE', ( #238 ), #680, .F. ) ;
#221 = AXIS2_PLACEMENT_3D ( 'NONE', #538, #1039, #169 ) ;
#222 = ORIENTED_EDGE ( 'NONE', *, *, #1160, .F. ) ;
#223 = ADVANCED_FACE ( 'NONE', ( #824, #484 ), #588, .F. ) ;
#224 = AXIS2_PLACEMENT_3D ( 'NONE', #2, #212, #578 ) ;
#225 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#226 = VERTEX_POINT ( 'NONE', #593 ) ;
#227 = ORIENTED_EDGE ( 'NONE', *, *, #557, .T. ) ;
#228 = FACE_BOUND ( 'NONE', #1088, .T. ) ;
#229 = DIRECTION ( 'NONE',  ( 1.951319995474473500E-016, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#230 = EDGE_CURVE ( 'NONE', #1001, #1145, #856, .T. ) ;
#231 = VECTOR ( 'NONE', #62, 39.37007874015748100 ) ;
#232 = ORIENTED_EDGE ( 'NONE', *, *, #314, .T. ) ;
#233 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998800, -0.2500000000000000000, 0.8999999999999998000 ) ) ;
#234 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, -0.1499999999999999700, 0.9200000000000000400 ) ) ;
#235 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 0.5200000000000002400 ) ) ;
#236 = FACE_OUTER_BOUND ( 'NONE', #409, .T. ) ;
#237 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#238 = FACE_OUTER_BOUND ( 'NONE', #834, .T. ) ;
#239 = LINE ( 'NONE', #258, #829 ) ;
#240 = AXIS2_PLACEMENT_3D ( 'NONE', #1227, #45, #625 ) ;
#241 = VECTOR ( 'NONE', #544, 39.37007874015748100 ) ;
#242 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, -0.1499999999999999700, 0.9700000000000000800 ) ) ;
#243 = ORIENTED_EDGE ( 'NONE', *, *, #1064, .F. ) ;
#244 = ORIENTED_EDGE ( 'NONE', *, *, #1251, .T. ) ;
#245 = VERTEX_POINT ( 'NONE', #310 ) ;
#246 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, -0.2500000000000000000, 0.5200000000000002400 ) ) ;
#247 = EDGE_CURVE ( 'NONE', #122, #189, #209, .T. ) ;
#248 = ORIENTED_EDGE ( 'NONE', *, *, #230, .T. ) ;
#249 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#250 = EDGE_CURVE ( 'NONE', #266, #851, #456, .T. ) ;
#251 = FACE_BOUND ( 'NONE', #1109, .T. ) ;
#252 = VECTOR ( 'NONE', #225, 39.37007874015748100 ) ;
#253 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#254 = CIRCLE ( 'NONE', #274, 0.02500000000000000500 ) ;
#255 = VERTEX_POINT ( 'NONE', #36 ) ;
#256 = EDGE_CURVE ( 'NONE', #1133, #861, #616, .T. ) ;
#257 = EDGE_CURVE ( 'NONE', #356, #1002, #22, .T. ) ;
#258 = CARTESIAN_POINT ( 'NONE',  ( 0.2742499999999999900, -0.4499999999999999600, 0.9000000000000001300 ) ) ;
#259 = VERTEX_POINT ( 'NONE', #603 ) ;
#260 = LINE ( 'NONE', #664, #1013 ) ;
#261 = CARTESIAN_POINT ( 'NONE',  ( 0.1114955156048888100, 0.2500000000000000000, 0.5999999999999998700 ) ) ;
#262 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.1499999999999999700, 0.8700000000000001100 ) ) ;
#263 = VECTOR ( 'NONE', #4, 39.37007874015748100 ) ;
#264 = FACE_OUTER_BOUND ( 'NONE', #429, .T. ) ;
#265 = EDGE_LOOP ( 'NONE', ( #374, #1219, #974, #1049, #547, #1005, #933, #1134, #584, #535, #164, #270, #465, #790 ) ) ;
#266 = VERTEX_POINT ( 'NONE', #1195 ) ;
#267 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#268 = ORIENTED_EDGE ( 'NONE', *, *, #1040, .F. ) ;
#269 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#270 = ORIENTED_EDGE ( 'NONE', *, *, #636, .F. ) ;
#271 = LOCAL_TIME ( 14, 29, 13.00000000000000000, #642 ) ;
#272 = CIRCLE ( 'NONE', #1022, 0.02500000000000000500 ) ;
#273 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.1099999999999999900, 0.4250000000000000400 ) ) ;
#274 = AXIS2_PLACEMENT_3D ( 'NONE', #491, #12, #400 ) ;
#275 = CIRCLE ( 'NONE', #1194, 0.02500000000000000500 ) ;
#276 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.0000000000000000000, 0.2000000000000000100 ) ) ;
#277 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, 0.2500000000000000000, 0.8700000000000001100 ) ) ;
#278 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.2499999999999999200, 0.5200000000000002400 ) ) ;
#279 = VECTOR ( 'NONE', #769, 39.37007874015748100 ) ;
#280 = AXIS2_PLACEMENT_3D ( 'NONE', #898, #1083, #113 ) ;
#281 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 1.000000000000000000, 0.0000000000000000000 ) ) ;
#282 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#283 = ORIENTED_EDGE ( 'NONE', *, *, #985, .T. ) ;
#284 = APPROVAL ( #3, 'UNSPECIFIED' ) ;
#285 = EDGE_CURVE ( 'NONE', #1103, #807, #1084, .T. ) ;
#286 = ADVANCED_FACE ( 'NONE', ( #765 ), #717, .F. ) ;
#287 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#288 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, -0.4499999999999999600, 0.0000000000000000000 ) ) ;
#289 = ORIENTED_EDGE ( 'NONE', *, *, #230, .F. ) ;
#290 = VECTOR ( 'NONE', #865, 39.37007874015748100 ) ;
#291 = VECTOR ( 'NONE', #762, 39.37007874015748100 ) ;
#292 = PERSON_AND_ORGANIZATION_ROLE ( 'design_supplier' ) ;
#293 = ADVANCED_FACE ( 'NONE', ( #330 ), #120, .F. ) ;
#294 = ORIENTED_EDGE ( 'NONE', *, *, #247, .T. ) ;
#295 = AXIS2_PLACEMENT_3D ( 'NONE', #805, #133, #1095 ) ;
#296 = VERTEX_POINT ( 'NONE', #235 ) ;
#297 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, -0.2500000000000000000, 0.9200000000000000400 ) ) ;
#298 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#299 = ORIENTED_EDGE ( 'NONE', *, *, #498, .T. ) ;
#300 = APPROVAL_PERSON_ORGANIZATION ( #1093, #904, #105 ) ;
#301 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 0.0000000000000000000 ) ) ;
#302 = EDGE_CURVE ( 'NONE', #117, #119, #1004, .T. ) ;
#303 = FACE_OUTER_BOUND ( 'NONE', #1120, .T. ) ;
#304 = CYLINDRICAL_SURFACE ( 'NONE', #897, 0.02499999999999993900 ) ;
#305 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#306 = EDGE_CURVE ( 'NONE', #84, #1158, #500, .T. ) ;
#307 = APPROVAL_STATUS ( 'not_yet_approved' ) ;
#308 = FACE_BOUND ( 'NONE', #922, .T. ) ;
#309 = ADVANCED_FACE ( 'NONE', ( #1055 ), #468, .F. ) ;
#310 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, -0.2500000000000000000, 0.9700000000000000800 ) ) ;
#311 = EDGE_LOOP ( 'NONE', ( #598, #1075, #299, #1033 ) ) ;
#312 = LINE ( 'NONE', #895, #614 ) ;
#313 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.0000000000000000000, 0.2000000000000000100 ) ) ;
#314 = EDGE_CURVE ( 'NONE', #437, #850, #275, .T. ) ;
#315 = EDGE_CURVE ( 'NONE', #68, #861, #143, .T. ) ;
#316 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#317 = ORIENTED_EDGE ( 'NONE', *, *, #314, .F. ) ;
#318 =( GEOMETRIC_REPRESENTATION_CONTEXT ( 3 ) GLOBAL_UNCERTAINTY_ASSIGNED_CONTEXT ( ( #729 ) ) GLOBAL_UNIT_ASSIGNED_CONTEXT ( ( #398, #1185, #1069 ) ) REPRESENTATION_CONTEXT ( 'NONE', 'WORKASPACE' ) );
#319 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.1099999999999999900, 0.4749999999999999200 ) ) ;
#320 = FACE_BOUND ( 'NONE', #188, .T. ) ;
#321 = VECTOR ( 'NONE', #849, 39.37007874015748100 ) ;
#322 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#323 = VERTEX_POINT ( 'NONE', #1090 ) ;
#324 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#325 = ORIENTED_EDGE ( 'NONE', *, *, #1182, .F. ) ;
#326 = ORIENTED_EDGE ( 'NONE', *, *, #697, .T. ) ;
#327 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#328 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#329 = VECTOR ( 'NONE', #408, 39.37007874015748100 ) ;
#330 = FACE_OUTER_BOUND ( 'NONE', #370, .T. ) ;
#331 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, 0.2500000000000000000, 0.5200000000000002400 ) ) ;
#332 = AXIS2_PLACEMENT_3D ( 'NONE', #1113, #618, #1026 ) ;
#333 = VECTOR ( 'NONE', #1263, 39.37007874015748100 ) ;
#334 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#335 = ORIENTED_EDGE ( 'NONE', *, *, #1132, .T. ) ;
#336 = ORIENTED_EDGE ( 'NONE', *, *, #1042, .F. ) ;
#337 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#338 = CARTESIAN_POINT ( 'NONE',  ( 0.02500000000000014000, 3.061616997868384300E-018, 0.8700000000000001100 ) ) ;
#339 = ORIENTED_EDGE ( 'NONE', *, *, #832, .F. ) ;
#340 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#341 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#342 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#343 = EDGE_CURVE ( 'NONE', #1103, #772, #719, .T. ) ;
#344 = ORIENTED_EDGE ( 'NONE', *, *, #44, .T. ) ;
#345 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, -0.2500000000000000000, 0.8499999999999998700 ) ) ;
#346 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#347 = VECTOR ( 'NONE', #327, 39.37007874015748100 ) ;
#348 = LINE ( 'NONE', #830, #691 ) ;
#349 = ORIENTED_EDGE ( 'NONE', *, *, #840, .F. ) ;
#350 = VERTEX_POINT ( 'NONE', #1105 ) ;
#351 = ORIENTED_EDGE ( 'NONE', *, *, #636, .T. ) ;
#352 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000900, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#353 = ORIENTED_EDGE ( 'NONE', *, *, #1160, .T. ) ;
#354 = DATE_AND_TIME ( #601, #410 ) ;
#355 = VECTOR ( 'NONE', #1121, 39.37007874015748100 ) ;
#356 = VERTEX_POINT ( 'NONE', #416 ) ;
#357 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#358 = ORIENTED_EDGE ( 'NONE', *, *, #362, .F. ) ;
#359 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.2499999999999999200, 0.5200000000000002400 ) ) ;
#360 = VECTOR ( 'NONE', #808, 39.37007874015748100 ) ;
#361 = VERTEX_POINT ( 'NONE', #233 ) ;
#362 = EDGE_CURVE ( 'NONE', #638, #189, #555, .T. ) ;
#363 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999998200, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#364 = CIRCLE ( 'NONE', #575, 0.05000000000000001000 ) ;
#365 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#366 = LINE ( 'NONE', #1222, #1202 ) ;
#367 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#368 = ORIENTED_EDGE ( 'NONE', *, *, #1100, .F. ) ;
#369 = EDGE_CURVE ( 'NONE', #84, #350, #733, .T. ) ;
#370 = EDGE_LOOP ( 'NONE', ( #600, #1143, #473, #948 ) ) ;
#371 = DIRECTION ( 'NONE',  ( 9.756599977372358800E-017, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#372 = EDGE_LOOP ( 'NONE', ( #970, #1054, #866, #657 ) ) ;
#373 = PERSON_AND_ORGANIZATION ( #1070, #628 ) ;
#374 = ORIENTED_EDGE ( 'NONE', *, *, #115, .F. ) ;
#375 = VERTEX_POINT ( 'NONE', #1216 ) ;
#376 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.4499999999999999600, 0.8999999999999999100 ) ) ;
#377 = EDGE_CURVE ( 'NONE', #816, #983, #958, .T. ) ;
#378 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000900, -0.2500000000000000000, 0.5499999999999997100 ) ) ;
#379 = FACE_OUTER_BOUND ( 'NONE', #604, .T. ) ;
#380 = EDGE_CURVE ( 'NONE', #850, #437, #272, .T. ) ;
#381 = APPROVAL_ROLE ( '' ) ;
#382 = VECTOR ( 'NONE', #519, 39.37007874015748100 ) ;
#383 = ADVANCED_FACE ( 'NONE', ( #686 ), #1253, .F. ) ;
#384 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, 0.2500000000000000000, 0.9700000000000000800 ) ) ;
#385 = AXIS2_PLACEMENT_3D ( 'NONE', #217, #736, #1137 ) ;
#386 = ORIENTED_EDGE ( 'NONE', *, *, #911, .F. ) ;
#387 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#388 = EDGE_LOOP ( 'NONE', ( #581, #679, #1089, #55, #243, #818 ) ) ;
#389 = ORIENTED_EDGE ( 'NONE', *, *, #1117, .T. ) ;
#390 = ORIENTED_EDGE ( 'NONE', *, *, #302, .T. ) ;
#391 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#392 = SECURITY_CLASSIFICATION_LEVEL ( 'unclassified' ) ;
#393 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#394 = LINE ( 'NONE', #878, #48 ) ;
#395 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.03000000000000002300, 0.4499999999999999600 ) ) ;
#396 = VECTOR ( 'NONE', #334, 39.37007874015748100 ) ;
#397 = APPROVAL ( #307, 'UNSPECIFIED' ) ;
#398 =( CONVERSION_BASED_UNIT ( 'INCH', #139 ) LENGTH_UNIT ( ) NAMED_UNIT ( #195 ) );
#399 = ADVANCED_FACE ( 'NONE', ( #1025 ), #1181, .F. ) ;
#400 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#401 = CYLINDRICAL_SURFACE ( 'NONE', #428, 0.05000000000000001000 ) ;
#402 = LINE ( 'NONE', #1018, #382 ) ;
#403 = PLANE ( 'NONE',  #280 ) ;
#404 = VERTEX_POINT ( 'NONE', #443 ) ;
#405 = AXIS2_PLACEMENT_3D ( 'NONE', #605, #237, #1208 ) ;
#406 = ORIENTED_EDGE ( 'NONE', *, *, #501, .T. ) ;
#407 = ADVANCED_FACE ( 'NONE', ( #499, #251, #1212, #427 ), #831, .F. ) ;
#408 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 1.670855041996490800E-015 ) ) ;
#409 = EDGE_LOOP ( 'NONE', ( #615, #118, #613, #965 ) ) ;
#410 = LOCAL_TIME ( 14, 29, 13.00000000000000000, #1107 ) ;
#411 = ADVANCED_BREP_SHAPE_REPRESENTATION ( 'Body', ( #668, #1139 ), #318 ) ;
#412 = EDGE_CURVE ( 'NONE', #543, #666, #823, .T. ) ;
#413 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#414 = VERTEX_POINT ( 'NONE', #242 ) ;
#415 = EDGE_LOOP ( 'NONE', ( #1177, #1010, #667, #101, #882, #1206, #639, #502, #390, #16, #916, #5 ) ) ;
#416 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000900, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#417 = EDGE_CURVE ( 'NONE', #69, #711, #925, .T. ) ;
#418 = VECTOR ( 'NONE', #187, 39.37007874015748100 ) ;
#419 = LINE ( 'NONE', #1119, #709 ) ;
#420 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, -0.1499999999999999700, 0.9200000000000000400 ) ) ;
#421 = ORIENTED_EDGE ( 'NONE', *, *, #780, .F. ) ;
#422 = ORIENTED_EDGE ( 'NONE', *, *, #412, .F. ) ;
#423 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.0000000000000000000, 0.1115000000000000300 ) ) ;
#424 = EDGE_LOOP ( 'NONE', ( #1171, #1122, #884, #872 ) ) ;
#425 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, 0.2500000000000000000, 0.8499999999999998700 ) ) ;
#426 = FACE_OUTER_BOUND ( 'NONE', #372, .T. ) ;
#427 = FACE_BOUND ( 'NONE', #756, .T. ) ;
#428 = AXIS2_PLACEMENT_3D ( 'NONE', #1074, #496, #485 ) ;
#429 = EDGE_LOOP ( 'NONE', ( #678, #509, #929, #244 ) ) ;
#430 = LINE ( 'NONE', #107, #1184 ) ;
#431 = LINE ( 'NONE', #640, #945 ) ;
#432 = DIRECTION ( 'NONE',  ( -2.398040724775512600E-017, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#433 = EDGE_CURVE ( 'NONE', #973, #1041, #920, .T. ) ;
#434 = ORIENTED_EDGE ( 'NONE', *, *, #433, .T. ) ;
#435 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 2.398040724775512900E-017, 0.0000000000000000000 ) ) ;
#436 = ORIENTED_EDGE ( 'NONE', *, *, #739, .T. ) ;
#437 = VERTEX_POINT ( 'NONE', #338 ) ;
#438 = PERSON_AND_ORGANIZATION ( #1070, #628 ) ;
#439 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 2.398040724775512900E-017, 0.0000000000000000000 ) ) ;
#440 = EDGE_CURVE ( 'NONE', #666, #815, #606, .T. ) ;
#441 = ORIENTED_EDGE ( 'NONE', *, *, #125, .F. ) ;
#442 = ORIENTED_EDGE ( 'NONE', *, *, #924, .T. ) ;
#443 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.03000000000000001600, 0.4749999999999999200 ) ) ;
#444 = VECTOR ( 'NONE', #1128, 39.37007874015748100 ) ;
#445 = CYLINDRICAL_SURFACE ( 'NONE', #551, 0.02500000000000000500 ) ;
#446 = EDGE_CURVE ( 'NONE', #861, #816, #488, .T. ) ;
#447 = ORIENTED_EDGE ( 'NONE', *, *, #1228, .T. ) ;
#448 = EDGE_CURVE ( 'NONE', #449, #983, #751, .T. ) ;
#449 = VERTEX_POINT ( 'NONE', #1036 ) ;
#450 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#451 = AXIS2_PLACEMENT_3D ( 'NONE', #466, #658, #83 ) ;
#452 = ORIENTED_EDGE ( 'NONE', *, *, #1009, .T. ) ;
#453 = PRODUCT_DEFINITION ( 'UNKNOWN', '', #1250, #748 ) ;
#454 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#455 = EDGE_LOOP ( 'NONE', ( #161, #1233, #1142, #202 ) ) ;
#456 = LINE ( 'NONE', #707, #1239 ) ;
#457 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.2500000000000000600, -0.07999999999999976600 ) ) ;
#458 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.1099999999999999900, 0.4499999999999999600 ) ) ;
#459 = FACE_OUTER_BOUND ( 'NONE', #1248, .T. ) ;
#460 = CIRCLE ( 'NONE', #332, 0.08849999999999999500 ) ;
#461 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#462 = ORIENTED_EDGE ( 'NONE', *, *, #285, .T. ) ;
#463 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#464 = ORIENTED_EDGE ( 'NONE', *, *, #633, .T. ) ;
#465 = ORIENTED_EDGE ( 'NONE', *, *, #44, .F. ) ;
#466 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.4499999999999999600, 0.8999999999999999100 ) ) ;
#467 = EDGE_LOOP ( 'NONE', ( #325, #839 ) ) ;
#468 = CYLINDRICAL_SURFACE ( 'NONE', #1203, 0.08849999999999999500 ) ;
#469 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#470 = LINE ( 'NONE', #764, #290 ) ;
#471 = LINE ( 'NONE', #927, #490 ) ;
#472 = PLANE ( 'NONE',  #128 ) ;
#473 = ORIENTED_EDGE ( 'NONE', *, *, #306, .F. ) ;
#474 = EDGE_CURVE ( 'NONE', #361, #127, #1044, .T. ) ;
#475 = ORIENTED_EDGE ( 'NONE', *, *, #1237, .F. ) ;
#476 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#477 = ADVANCED_FACE ( 'NONE', ( #65 ), #1223, .F. ) ;
#478 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#479 = APPLICATION_CONTEXT ( 'configuration controlled 3d designs of mechanical parts and assemblies' ) ;
#480 = ORIENTED_EDGE ( 'NONE', *, *, #938, .T. ) ;
#481 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, -0.03000000000000002300, 0.4250000000000000400 ) ) ;
#482 = CLOSED_SHELL ( 'NONE', ( #778, #96, #106, #577, #309, #874, #1164, #286, #998, #493, #694, #889, #483, #586, #88, #989, #383, #1193, #399, #293, #702, #223, #799, #407, #504, #203, #568, #980, #220, #477, #14, #684, #21, #123, #211 ) ) ;
#483 = ADVANCED_FACE ( 'NONE', ( #228, #308, #1059, #1086 ), #50, .F. ) ;
#484 = FACE_OUTER_BOUND ( 'NONE', #597, .T. ) ;
#485 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#486 = PRODUCT ( 'Body', 'Body', '', ( #699 ) ) ;
#487 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#488 = LINE ( 'NONE', #942, #1199 ) ;
#489 = APPLICATION_PROTOCOL_DEFINITION ( 'international standard', 'config_control_design', 1994, #798 ) ;
#490 = VECTOR ( 'NONE', #43, 39.37007874015748100 ) ;
#491 = CARTESIAN_POINT ( 'NONE',  ( 0.05000000000000014800, 0.0000000000000000000, 0.8499999999999998700 ) ) ;
#492 = AXIS2_PLACEMENT_3D ( 'NONE', #520, #725, #1020 ) ;
#493 = ADVANCED_FACE ( 'NONE', ( #943, #320 ), #1243, .T. ) ;
#494 = ORIENTED_EDGE ( 'NONE', *, *, #573, .F. ) ;
#495 = ORIENTED_EDGE ( 'NONE', *, *, #58, .F. ) ;
#496 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#497 = VERTEX_POINT ( 'NONE', #75 ) ;
#498 = EDGE_CURVE ( 'NONE', #218, #967, #239, .T. ) ;
#499 = FACE_OUTER_BOUND ( 'NONE', #1247, .T. ) ;
#500 = LINE ( 'NONE', #1201, #994 ) ;
#501 = EDGE_CURVE ( 'NONE', #404, #375, #25, .T. ) ;
#502 = ORIENTED_EDGE ( 'NONE', *, *, #81, .T. ) ;
#503 = CYLINDRICAL_SURFACE ( 'NONE', #100, 0.02500000000000000500 ) ;
#504 = ADVANCED_FACE ( 'NONE', ( #843 ), #1236, .F. ) ;
#505 = ORIENTED_EDGE ( 'NONE', *, *, #257, .T. ) ;
#506 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999997600, -0.1499999999999999900, 0.8700000000000001100 ) ) ;
#507 = EDGE_CURVE ( 'NONE', #940, #361, #53, .T. ) ;
#508 = EDGE_CURVE ( 'NONE', #700, #361, #978, .T. ) ;
#509 = ORIENTED_EDGE ( 'NONE', *, *, #735, .F. ) ;
#510 = ORIENTED_EDGE ( 'NONE', *, *, #715, .F. ) ;
#511 = AXIS2_PLACEMENT_3D ( 'NONE', #758, #968, #1140 ) ;
#512 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.0000000000000000000, 0.2000000000000000100 ) ) ;
#513 = VECTOR ( 'NONE', #205, 39.37007874015748100 ) ;
#514 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#515 = VECTOR ( 'NONE', #966, 39.37007874015748100 ) ;
#516 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#517 = ORIENTED_EDGE ( 'NONE', *, *, #302, .F. ) ;
#518 = VERTEX_POINT ( 'NONE', #162 ) ;
#519 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#520 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#521 = ORIENTED_EDGE ( 'NONE', *, *, #1228, .F. ) ;
#522 = PERSON_AND_ORGANIZATION ( #1070, #628 ) ;
#523 = CARTESIAN_POINT ( 'NONE',  ( 0.2742500000000000500, -0.2500000000000000000, 0.5499999999999997100 ) ) ;
#524 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#525 = VECTOR ( 'NONE', #206, 39.37007874015748100 ) ;
#526 = LINE ( 'NONE', #387, #890 ) ;
#527 = AXIS2_PLACEMENT_3D ( 'NONE', #137, #919, #1178 ) ;
#528 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, -0.2500000000000000000, 0.9200000000000000400 ) ) ;
#529 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#530 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, 0.2500000000000000000, 0.8700000000000001100 ) ) ;
#531 = CIRCLE ( 'NONE', #171, 0.02499999999999993900 ) ;
#532 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#533 = AXIS2_PLACEMENT_3D ( 'NONE', #858, #463, #1256 ) ;
#534 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, 0.2500000000000000000, 0.5999999999999997600 ) ) ;
#535 = ORIENTED_EDGE ( 'NONE', *, *, #440, .F. ) ;
#537 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#536 = APPROVAL_PERSON_ORGANIZATION ( #438, #284, #93 ) ;
#538 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.1099999999999999900, 0.4499999999999999600 ) ) ;
#539 = EDGE_CURVE ( 'NONE', #759, #1163, #1016, .T. ) ;
#540 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998800, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#541 = FACE_OUTER_BOUND ( 'NONE', #1205, .T. ) ;
#542 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#543 = VERTEX_POINT ( 'NONE', #359 ) ;
#544 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#545 = FACE_OUTER_BOUND ( 'NONE', #181, .T. ) ;
#546 = VECTOR ( 'NONE', #1060, 39.37007874015748100 ) ;
#547 = ORIENTED_EDGE ( 'NONE', *, *, #474, .F. ) ;
#548 = ORIENTED_EDGE ( 'NONE', *, *, #977, .F. ) ;
#549 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#550 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#551 = AXIS2_PLACEMENT_3D ( 'NONE', #810, #140, #923 ) ;
#552 = ORIENTED_EDGE ( 'NONE', *, *, #867, .T. ) ;
#553 = DATE_AND_TIME ( #819, #585 ) ;
#554 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#555 = LINE ( 'NONE', #423, #46 ) ;
#556 = CARTESIAN_POINT ( 'NONE',  ( 0.05000000000000014800, 0.0000000000000000000, 0.8499999999999998700 ) ) ;
#557 = EDGE_CURVE ( 'NONE', #1158, #226, #1166, .T. ) ;
#558 = VECTOR ( 'NONE', #229, 39.37007874015748100 ) ;
#559 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#560 = CIRCLE ( 'NONE', #38, 0.02499999999999993900 ) ;
#561 = EDGE_CURVE ( 'NONE', #1158, #1103, #1138, .T. ) ;
#562 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#563 = CARTESIAN_POINT ( 'NONE',  ( 0.2742499999999999900, -0.4499999999999999600, 0.9000000000000001300 ) ) ;
#564 = ORIENTED_EDGE ( 'NONE', *, *, #27, .F. ) ;
#565 = CARTESIAN_POINT ( 'NONE',  ( 0.2742499999999999900, -0.2500000000000000000, 0.9000000000000001300 ) ) ;
#566 = ORIENTED_EDGE ( 'NONE', *, *, #987, .T. ) ;
#567 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 9.756599977372358800E-017 ) ) ;
#568 = ADVANCED_FACE ( 'NONE', ( #770 ), #1242, .F. ) ;
#569 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998300, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#570 = EDGE_CURVE ( 'NONE', #375, #404, #996, .T. ) ;
#571 = CIRCLE ( 'NONE', #1050, 0.02500000000000000500 ) ;
#572 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.2500000000000000000, 0.8700000000000001100 ) ) ;
#573 = EDGE_CURVE ( 'NONE', #1189, #1003, #1007, .T. ) ;
#574 = LINE ( 'NONE', #1255, #876 ) ;
#575 = AXIS2_PLACEMENT_3D ( 'NONE', #234, #1098, #912 ) ;
#576 = CIRCLE ( 'NONE', #800, 0.05000000000000001000 ) ;
#577 = ADVANCED_FACE ( 'NONE', ( #545 ), #721, .F. ) ;
#578 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#579 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#580 = ORIENTED_EDGE ( 'NONE', *, *, #844, .F. ) ;
#581 = ORIENTED_EDGE ( 'NONE', *, *, #626, .F. ) ;
#582 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 0.8999999999999999100 ) ) ;
#583 = PERSON_AND_ORGANIZATION_ROLE ( 'classification_officer' ) ;
#584 = ORIENTED_EDGE ( 'NONE', *, *, #1259, .T. ) ;
#585 = LOCAL_TIME ( 14, 29, 13.00000000000000000, #835 ) ;
#586 = ADVANCED_FACE ( 'NONE', ( #7 ), #857, .F. ) ;
#587 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#588 = PLANE ( 'NONE',  #1200 ) ;
#589 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #373, #1169, ( #453 ) ) ;
#590 = EDGE_LOOP ( 'NONE', ( #710, #219, #1180, #156 ) ) ;
#591 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.0000000000000000000, 0.2000000000000000100 ) ) ;
#592 = VECTOR ( 'NONE', #698, 39.37007874015748100 ) ;
#593 = CARTESIAN_POINT ( 'NONE',  ( 0.1114955156048888100, -0.2500000000000000000, 0.5999999999999998700 ) ) ;
#594 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#595 = FACE_BOUND ( 'NONE', #787, .T. ) ;
#596 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#597 = EDGE_LOOP ( 'NONE', ( #688, #349, #1156, #462 ) ) ;
#598 = ORIENTED_EDGE ( 'NONE', *, *, #1091, .T. ) ;
#599 = EDGE_CURVE ( 'NONE', #266, #940, #470, .T. ) ;
#600 = ORIENTED_EDGE ( 'NONE', *, *, #911, .T. ) ;
#601 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#602 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#603 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.2500000000000000000, 0.8700000000000001100 ) ) ;
#604 = EDGE_LOOP ( 'NONE', ( #713, #222, #1174, #1224 ) ) ;
#605 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, 0.2500000000000000000, 0.9200000000000000400 ) ) ;
#606 = LINE ( 'NONE', #937, #444 ) ;
#607 = DIRECTION ( 'NONE',  ( -2.398040724775512600E-017, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#608 = CIRCLE ( 'NONE', #690, 0.05000000000000001000 ) ;
#609 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, -0.2500000000000000000, 0.0000000000000000000 ) ) ;
#610 = ORIENTED_EDGE ( 'NONE', *, *, #739, .F. ) ;
#611 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999997600, -0.1499999999999999900, 1.100000000000000100 ) ) ;
#612 = ORIENTED_EDGE ( 'NONE', *, *, #620, .F. ) ;
#613 = ORIENTED_EDGE ( 'NONE', *, *, #417, .T. ) ;
#614 = VECTOR ( 'NONE', #579, 39.37007874015748100 ) ;
#615 = ORIENTED_EDGE ( 'NONE', *, *, #1008, .T. ) ;
#616 = CIRCLE ( 'NONE', #1261, 0.05000000000000001000 ) ;
#617 = FACE_OUTER_BOUND ( 'NONE', #1038, .T. ) ;
#618 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#619 = VECTOR ( 'NONE', #959, 39.37007874015748100 ) ;
#620 = EDGE_CURVE ( 'NONE', #1133, #69, #1229, .T. ) ;
#621 = ORIENTED_EDGE ( 'NONE', *, *, #448, .F. ) ;
#622 = ORIENTED_EDGE ( 'NONE', *, *, #27, .T. ) ;
#623 = EDGE_LOOP ( 'NONE', ( #339, #52, #705, #138, #442, #1048, #103, #289, #913, #1192 ) ) ;
#624 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#625 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#626 = EDGE_CURVE ( 'NONE', #1041, #449, #1030, .T. ) ;
#627 = ORIENTED_EDGE ( 'NONE', *, *, #446, .T. ) ;
#628 = ORGANIZATION ( 'UNSPECIFIED', 'UNSPECIFIED', '' ) ;
#629 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998300, -0.2500000000000000000, 0.5499999999999997100 ) ) ;
#630 = VERTEX_POINT ( 'NONE', #990 ) ;
#631 = ORIENTED_EDGE ( 'NONE', *, *, #193, .F. ) ;
#632 = VECTOR ( 'NONE', #1232, 39.37007874015748100 ) ;
#633 = EDGE_CURVE ( 'NONE', #879, #41, #560, .T. ) ;
#634 = CIRCLE ( 'NONE', #964, 0.08849999999999999500 ) ;
#635 = CARTESIAN_POINT ( 'NONE',  ( 0.1114955156048888100, 0.2500000000000000000, 0.5999999999999998700 ) ) ;
#636 = EDGE_CURVE ( 'NONE', #1002, #296, #574, .T. ) ;
#637 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#638 = VERTEX_POINT ( 'NONE', #775 ) ;
#639 = ORIENTED_EDGE ( 'NONE', *, *, #315, .F. ) ;
#640 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.4499999999999999600, 0.8999999999999999100 ) ) ;
#641 = ORIENTED_EDGE ( 'NONE', *, *, #23, .T. ) ;
#642 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#643 = CARTESIAN_POINT ( 'NONE',  ( 0.07500000000000015000, 0.0000000000000000000, -3.937007874019685500E-005 ) ) ;
#644 = VECTOR ( 'NONE', #1058, 39.37007874015748100 ) ;
#645 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#646 = VECTOR ( 'NONE', #837, 39.37007874015748100 ) ;
#647 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#648 = ORIENTED_EDGE ( 'NONE', *, *, #1009, .F. ) ;
#650 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#649 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #852, #583, ( #975 ) ) ;
#651 = VECTOR ( 'NONE', #1081, 39.37007874015748100 ) ;
#652 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 0.8700000000000001100 ) ) ;
#653 = LINE ( 'NONE', #246, #896 ) ;
#654 = PLANE ( 'NONE',  #914 ) ;
#655 = ORIENTED_EDGE ( 'NONE', *, *, #158, .T. ) ;
#656 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, 0.2500000000000000000, 0.5200000000000002400 ) ) ;
#657 = ORIENTED_EDGE ( 'NONE', *, *, #1027, .F. ) ;
#658 = DIRECTION ( 'NONE',  ( -1.670855041996490400E-015, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#659 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#660 = AXIS2_PLACEMENT_3D ( 'NONE', #728, #432, #737 ) ;
#661 = EDGE_LOOP ( 'NONE', ( #165, #510, #185, #727 ) ) ;
#662 = PLANE ( 'NONE',  #863 ) ;
#663 = EDGE_CURVE ( 'NONE', #630, #127, #1072, .T. ) ;
#664 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.4499999999999999600, 0.8999999999999999100 ) ) ;
#665 = AXIS2_PLACEMENT_3D ( 'NONE', #692, #893, #779 ) ;
#666 = VERTEX_POINT ( 'NONE', #871 ) ;
#667 = ORIENTED_EDGE ( 'NONE', *, *, #985, .F. ) ;
#668 = MANIFOLD_SOLID_BREP ( 'Boss-Extrude2', #482 ) ;
#669 = VECTOR ( 'NONE', #947, 39.37007874015748100 ) ;
#670 = ORIENTED_EDGE ( 'NONE', *, *, #369, .F. ) ;
#671 = LINE ( 'NONE', #885, #910 ) ;
#672 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#673 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.1499999999999999700, 1.100000000000000100 ) ) ;
#674 = ORIENTED_EDGE ( 'NONE', *, *, #1182, .T. ) ;
#675 = ORIENTED_EDGE ( 'NONE', *, *, #1190, .F. ) ;
#676 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#677 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, -0.2500000000000000000, 0.9200000000000000400 ) ) ;
#678 = ORIENTED_EDGE ( 'NONE', *, *, #599, .T. ) ;
#679 = ORIENTED_EDGE ( 'NONE', *, *, #23, .F. ) ;
#680 = PLANE ( 'NONE',  #665 ) ;
#681 =( LENGTH_UNIT ( ) NAMED_UNIT ( * ) SI_UNIT ( $, .METRE. ) );
#682 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#683 = VECTOR ( 'NONE', #1155, 39.37007874015748100 ) ;
#684 = ADVANCED_FACE ( 'NONE', ( #379 ), #1153, .F. ) ;
#685 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#686 = FACE_OUTER_BOUND ( 'NONE', #661, .T. ) ;
#687 = APPROVAL_STATUS ( 'not_yet_approved' ) ;
#688 = ORIENTED_EDGE ( 'NONE', *, *, #1032, .T. ) ;
#689 = LINE ( 'NONE', #891, #1115 ) ;
#690 = AXIS2_PLACEMENT_3D ( 'NONE', #838, #946, #341 ) ;
#691 = VECTOR ( 'NONE', #337, 39.37007874015748100 ) ;
#692 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998800, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#693 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#694 = ADVANCED_FACE ( 'NONE', ( #784 ), #503, .F. ) ;
#695 = ORIENTED_EDGE ( 'NONE', *, *, #844, .T. ) ;
#696 = VERTEX_POINT ( 'NONE', #376 ) ;
#697 = EDGE_CURVE ( 'NONE', #1078, #1019, #708, .T. ) ;
#698 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#699 = MECHANICAL_CONTEXT ( 'NONE', #479, 'mechanical' ) ;
#700 = VERTEX_POINT ( 'NONE', #1258 ) ;
#701 = APPROVAL_DATE_TIME ( #760, #397 ) ;
#702 = ADVANCED_FACE ( 'NONE', ( #801 ), #1257, .F. ) ;
#703 = CARTESIAN_POINT ( 'NONE',  ( 0.1114955156048887500, 0.2500000000000000000, 0.8499999999999998700 ) ) ;
#704 = EDGE_CURVE ( 'NONE', #1001, #127, #80, .T. ) ;
#705 = ORIENTED_EDGE ( 'NONE', *, *, #196, .F. ) ;
#706 = ORIENTED_EDGE ( 'NONE', *, *, #1176, .T. ) ;
#707 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#708 = LINE ( 'NONE', #565, #418 ) ;
#709 = VECTOR ( 'NONE', #537, 39.37007874015748100 ) ;
#710 = ORIENTED_EDGE ( 'NONE', *, *, #86, .F. ) ;
#711 = VERTEX_POINT ( 'NONE', #1065 ) ;
#712 = EDGE_CURVE ( 'NONE', #167, #245, #192, .T. ) ;
#713 = ORIENTED_EDGE ( 'NONE', *, *, #115, .T. ) ;
#714 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, 0.2500000000000000000, 0.8499999999999998700 ) ) ;
#715 = EDGE_CURVE ( 'NONE', #41, #879, #531, .T. ) ;
#716 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 1.083812417245407500E-017, 0.2885000000000000300 ) ) ;
#717 = PLANE ( 'NONE',  #295 ) ;
#718 = CIRCLE ( 'NONE', #533, 0.1675000000000000700 ) ;
#719 = LINE ( 'NONE', #921, #172 ) ;
#720 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#721 = CYLINDRICAL_SURFACE ( 'NONE', #221, 0.02499999999999993900 ) ;
#722 = FACE_OUTER_BOUND ( 'NONE', #388, .T. ) ;
#723 = ORIENTED_EDGE ( 'NONE', *, *, #1097, .F. ) ;
#724 = PRODUCT_RELATED_PRODUCT_CATEGORY ( 'detail', '', ( #486 ) ) ;
#725 = DIRECTION ( 'NONE',  ( -1.000000000000000000, -0.0000000000000000000, 0.0000000000000000000 ) ) ;
#726 = EDGE_LOOP ( 'NONE', ( #566, #670, #848, #135 ) ) ;
#727 = ORIENTED_EDGE ( 'NONE', *, *, #573, .T. ) ;
#728 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, -0.1499999999999999700, 0.9200000000000000400 ) ) ;
#729 = UNCERTAINTY_MEASURE_WITH_UNIT (LENGTH_MEASURE( 1.000000000000000100E-005 ), #398, 'distance_accuracy_value', 'NONE');
#730 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#731 = AXIS2_PLACEMENT_3D ( 'NONE', #1213, #249, #524 ) ;
#732 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.2500000000000000000, 0.0000000000000000000 ) ) ;
#733 = LINE ( 'NONE', #534, #396 ) ;
#734 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#735 = EDGE_CURVE ( 'NONE', #323, #940, #812, .T. ) ;
#736 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#737 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#738 = VECTOR ( 'NONE', #554, 39.37007874015748100 ) ;
#739 = EDGE_CURVE ( 'NONE', #816, #167, #130, .T. ) ;
#740 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.2499999999999999200, 0.5200000000000002400 ) ) ;
#741 = ORIENTED_EDGE ( 'NONE', *, *, #33, .T. ) ;
#742 = PLANE ( 'NONE',  #1 ) ;
#743 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #85, #292, ( #1250 ) ) ;
#744 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.03000000000000002300, 0.4250000000000000400 ) ) ;
#745 = ORIENTED_EDGE ( 'NONE', *, *, #109, .T. ) ;
#746 = EDGE_LOOP ( 'NONE', ( #631, #741, #335, #317 ) ) ;
#747 = VECTOR ( 'NONE', #216, 39.37007874015748100 ) ;
#748 = DESIGN_CONTEXT ( 'detailed design', #798, 'design' ) ;
#749 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#750 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#751 = LINE ( 'NONE', #530, #1096 ) ;
#752 = LINE ( 'NONE', #954, #214 ) ;
#753 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, -0.03000000000000001600, 0.4749999999999999200 ) ) ;
#754 = ORIENTED_EDGE ( 'NONE', *, *, #802, .T. ) ;
#755 = AXIS2_PLACEMENT_3D ( 'NONE', #682, #587, #393 ) ;
#756 = EDGE_LOOP ( 'NONE', ( #126, #949 ) ) ;
#757 = CARTESIAN_POINT ( 'NONE',  ( 0.1114955156048887500, 0.2500000000000000000, 0.8499999999999998700 ) ) ;
#758 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.2499999999999999200, 0.5200000000000002400 ) ) ;
#759 = VERTEX_POINT ( 'NONE', #481 ) ;
#760 = DATE_AND_TIME ( #1126, #902 ) ;
#761 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999997600, -0.1499999999999999900, 0.8700000000000001100 ) ) ;
#762 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#763 = LINE ( 'NONE', #110, #747 ) ;
#764 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999998200, -0.2500000000000000000, 0.5499999999999997100 ) ) ;
#765 = FACE_OUTER_BOUND ( 'NONE', #415, .T. ) ;
#767 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#766 = CC_DESIGN_APPROVAL ( #904, ( #975 ) ) ;
#768 = EDGE_CURVE ( 'NONE', #861, #711, #92, .T. ) ;
#769 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#770 = FACE_OUTER_BOUND ( 'NONE', #1241, .T. ) ;
#771 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#772 = VERTEX_POINT ( 'NONE', #425 ) ;
#773 = CARTESIAN_POINT ( 'NONE',  ( -8.537024980200822600E-017, 0.2500000000000000000, 0.7249999999999997600 ) ) ;
#774 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#775 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.0000000000000000000, 0.1115000000000000300 ) ) ;
#776 = EDGE_CURVE ( 'NONE', #518, #136, #254, .T. ) ;
#777 = ORIENTED_EDGE ( 'NONE', *, *, #33, .F. ) ;
#778 = ADVANCED_FACE ( 'NONE', ( #459 ), #1214, .F. ) ;
#779 = DIRECTION ( 'NONE',  ( -9.756599977372364900E-017, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#780 = EDGE_CURVE ( 'NONE', #41, #1189, #160, .T. ) ;
#781 = ORIENTED_EDGE ( 'NONE', *, *, #776, .F. ) ;
#782 = AXIS2_PLACEMENT_3D ( 'NONE', #1116, #730, #637 ) ;
#783 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, -0.2500000000000000000, 0.8700000000000000000 ) ) ;
#784 = FACE_OUTER_BOUND ( 'NONE', #746, .T. ) ;
#785 = DATE_TIME_ROLE ( 'creation_date' ) ;
#786 = LINE ( 'NONE', #873, #1017 ) ;
#787 = EDGE_LOOP ( 'NONE', ( #40, #151 ) ) ;
#788 = CARTESIAN_POINT ( 'NONE',  ( 0.02500000000000014000, 3.061616997868384300E-018, 0.8499999999999998700 ) ) ;
#789 = EDGE_LOOP ( 'NONE', ( #82, #833, #71, #78 ) ) ;
#790 = ORIENTED_EDGE ( 'NONE', *, *, #697, .F. ) ;
#791 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, -0.1499999999999999700, 0.8700000000000000000 ) ) ;
#792 = ORIENTED_EDGE ( 'NONE', *, *, #1198, .T. ) ;
#793 = LOCAL_TIME ( 14, 29, 13.00000000000000000, #340 ) ;
#794 = PLANE ( 'NONE',  #224 ) ;
#795 = CC_DESIGN_APPROVAL ( #397, ( #453 ) ) ;
#796 = FACE_OUTER_BOUND ( 'NONE', #1225, .T. ) ;
#797 = LINE ( 'NONE', #572, #592 ) ;
#798 = APPLICATION_CONTEXT ( 'configuration controlled 3d designs of mechanical parts and assemblies' ) ;
#799 = ADVANCED_FACE ( 'NONE', ( #617 ), #401, .F. ) ;
#800 = AXIS2_PLACEMENT_3D ( 'NONE', #528, #253, #1124 ) ;
#801 = FACE_OUTER_BOUND ( 'NONE', #726, .T. ) ;
#802 = EDGE_CURVE ( 'NONE', #883, #296, #430, .T. ) ;
#803 = ORIENTED_EDGE ( 'NONE', *, *, #412, .T. ) ;
#804 = EDGE_CURVE ( 'NONE', #772, #84, #175, .T. ) ;
#805 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999997600, -0.1499999999999999900, 0.8700000000000001100 ) ) ;
#806 = APPROVAL_DATE_TIME ( #17, #904 ) ;
#807 = VERTEX_POINT ( 'NONE', #215 ) ;
#808 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 2.398040724775512900E-017, 0.0000000000000000000 ) ) ;
#809 = EDGE_LOOP ( 'NONE', ( #30, #517, #1023, #906 ) ) ;
#810 = CARTESIAN_POINT ( 'NONE',  ( 0.05000000000000014800, 0.0000000000000000000, -3.937007874019685500E-005 ) ) ;
#811 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#812 = LINE ( 'NONE', #569, #333 ) ;
#813 = LINE ( 'NONE', #1262, #546 ) ;
#814 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 2.398040724775512900E-017, 0.0000000000000000000 ) ) ;
#815 = VERTEX_POINT ( 'NONE', #609 ) ;
#816 = VERTEX_POINT ( 'NONE', #1104 ) ;
#817 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#818 = ORIENTED_EDGE ( 'NONE', *, *, #158, .F. ) ;
#819 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#820 = ORIENTED_EDGE ( 'NONE', *, *, #285, .F. ) ;
#821 = AXIS2_PLACEMENT_3D ( 'NONE', #1029, #529, #1110 ) ;
#822 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#823 = LINE ( 'NONE', #740, #646 ) ;
#824 = FACE_BOUND ( 'NONE', #1221, .T. ) ;
#825 = VERTEX_POINT ( 'NONE', #716 ) ;
#826 = CARTESIAN_POINT ( 'NONE',  ( 0.2742500000000000500, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#827 = AXIS2_PLACEMENT_3D ( 'NONE', #104, #986, #487 ) ;
#828 = CARTESIAN_POINT ( 'NONE',  ( -8.537024980200822600E-017, 0.2500000000000000000, 0.7249999999999997600 ) ) ;
#829 = VECTOR ( 'NONE', #174, 39.37007874015748100 ) ;
#830 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999998200, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#831 = PLANE ( 'NONE',  #492 ) ;
#832 = EDGE_CURVE ( 'NONE', #117, #630, #926, .T. ) ;
#833 = ORIENTED_EDGE ( 'NONE', *, *, #193, .T. ) ;
#834 = EDGE_LOOP ( 'NONE', ( #197, #1092, #723, #32 ) ) ;
#836 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#835 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#837 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#838 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, -0.1499999999999999700, 0.9200000000000000400 ) ) ;
#839 = ORIENTED_EDGE ( 'NONE', *, *, #417, .F. ) ;
#840 = EDGE_CURVE ( 'NONE', #772, #255, #894, .T. ) ;
#841 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#842 = DIRECTION ( 'NONE',  ( -1.951319995474472500E-016, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#843 = FACE_OUTER_BOUND ( 'NONE', #901, .T. ) ;
#844 = EDGE_CURVE ( 'NONE', #825, #122, #689, .T. ) ;
#845 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998800, -0.2500000000000000000, 0.8999999999999998000 ) ) ;
#846 = FACE_OUTER_BOUND ( 'NONE', #265, .T. ) ;
#847 = AXIS2_PLACEMENT_3D ( 'NONE', #951, #365, #1043 ) ;
#848 = ORIENTED_EDGE ( 'NONE', *, *, #804, .F. ) ;
#849 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#850 = VERTEX_POINT ( 'NONE', #995 ) ;
#851 = VERTEX_POINT ( 'NONE', #301 ) ;
#852 = PERSON_AND_ORGANIZATION ( #1070, #628 ) ;
#853 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.03000000000000002300, 0.4499999999999999600 ) ) ;
#854 = VECTOR ( 'NONE', #1067, 39.37007874015748100 ) ;
#855 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, 0.2500000000000000000, 0.5999999999999997600 ) ) ;
#856 = LINE ( 'NONE', #316, #558 ) ;
#857 = PLANE ( 'NONE',  #1240 ) ;
#858 = CARTESIAN_POINT ( 'NONE',  ( -8.537024980200822600E-017, -0.2500000000000000000, 0.7249999999999997600 ) ) ;
#859 = CIRCLE ( 'NONE', #199, 0.08849999999999999500 ) ;
#860 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -1.000000000000000000, -0.0000000000000000000 ) ) ;
#861 = VERTEX_POINT ( 'NONE', #791 ) ;
#862 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, 0.2500000000000000000, 0.9200000000000000400 ) ) ;
#863 = AXIS2_PLACEMENT_3D ( 'NONE', #767, #281, #976 ) ;
#864 = ORIENTED_EDGE ( 'NONE', *, *, #802, .F. ) ;
#865 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#866 = ORIENTED_EDGE ( 'NONE', *, *, #1190, .T. ) ;
#867 = EDGE_CURVE ( 'NONE', #414, #816, #364, .T. ) ;
#868 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#869 = AXIS2_PLACEMENT_3D ( 'NONE', #512, #24, #909 ) ;
#870 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.1099999999999999900, 0.4250000000000000400 ) ) ;
#871 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, -0.2500000000000000000, 0.5200000000000002400 ) ) ;
#872 = ORIENTED_EDGE ( 'NONE', *, *, #804, .T. ) ;
#873 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, 0.2500000000000000000, 0.9700000000000000800 ) ) ;
#874 = ADVANCED_FACE ( 'NONE', ( #960 ), #445, .F. ) ;
#875 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#876 = VECTOR ( 'NONE', #476, 39.37007874015748100 ) ;
#877 = FACE_OUTER_BOUND ( 'NONE', #1196, .T. ) ;
#878 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#879 = VERTEX_POINT ( 'NONE', #319 ) ;
#880 = ORIENTED_EDGE ( 'NONE', *, *, #539, .F. ) ;
#881 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 1.083812417245407500E-017, 0.2885000000000000300 ) ) ;
#882 = ORIENTED_EDGE ( 'NONE', *, *, #256, .F. ) ;
#883 = VERTEX_POINT ( 'NONE', #210 ) ;
#884 = ORIENTED_EDGE ( 'NONE', *, *, #343, .T. ) ;
#885 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048888900, -0.2500000000000000000, 0.5999999999999998700 ) ) ;
#886 = CARTESIAN_POINT ( 'NONE',  ( 0.02500000000000014000, 3.061616997868384300E-018, -3.937007874019685500E-005 ) ) ;
#887 = ORIENTED_EDGE ( 'NONE', *, *, #256, .T. ) ;
#888 = PERSON_AND_ORGANIZATION_ROLE ( 'creator' ) ;
#889 = ADVANCED_FACE ( 'NONE', ( #877 ), #131, .F. ) ;
#890 = VECTOR ( 'NONE', #1183, 39.37007874015748100 ) ;
#891 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 1.083812417245407500E-017, 0.2885000000000000300 ) ) ;
#892 = AXIS2_PLACEMENT_3D ( 'NONE', #144, #532, #931 ) ;
#893 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, -9.756599977372364900E-017 ) ) ;
#894 = LINE ( 'NONE', #714, #213 ) ;
#895 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999998200, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#896 = VECTOR ( 'NONE', #267, 39.37007874015748100 ) ;
#897 = AXIS2_PLACEMENT_3D ( 'NONE', #395, #18, #391 ) ;
#898 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, -0.4499999999999999600, 0.0000000000000000000 ) ) ;
#899 = ORIENTED_EDGE ( 'NONE', *, *, #905, .T. ) ;
#900 = ORIENTED_EDGE ( 'NONE', *, *, #924, .F. ) ;
#901 = EDGE_LOOP ( 'NONE', ( #155, #60, #754, #336, #422, #641 ) ) ;
#902 = LOCAL_TIME ( 14, 29, 13.00000000000000000, #934 ) ;
#903 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#904 = APPROVAL ( #687, 'UNSPECIFIED' ) ;
#905 = EDGE_CURVE ( 'NONE', #1145, #323, #348, .T. ) ;
#906 = ORIENTED_EDGE ( 'NONE', *, *, #184, .T. ) ;
#907 = EDGE_LOOP ( 'NONE', ( #655, #1191, #99, #627, #1209, #621 ) ) ;
#908 = VECTOR ( 'NONE', #342, 39.37007874015748100 ) ;
#909 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#910 = VECTOR ( 'NONE', #59, 39.37007874015748100 ) ;
#911 = EDGE_CURVE ( 'NONE', #350, #226, #671, .T. ) ;
#912 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#913 = ORIENTED_EDGE ( 'NONE', *, *, #704, .T. ) ;
#914 = AXIS2_PLACEMENT_3D ( 'NONE', #563, #567, #371 ) ;
#915 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#916 = ORIENTED_EDGE ( 'NONE', *, *, #941, .F. ) ;
#917 = AXIS2_PLACEMENT_3D ( 'NONE', #853, #166, #542 ) ;
#918 = EDGE_LOOP ( 'NONE', ( #1238, #564, #386, #1102 ) ) ;
#919 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#920 = LINE ( 'NONE', #331, #355 ) ;
#921 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, 0.2500000000000000000, 0.8499999999999998700 ) ) ;
#922 = EDGE_LOOP ( 'NONE', ( #1197, #464 ) ) ;
#923 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#924 = EDGE_CURVE ( 'NONE', #497, #851, #471, .T. ) ;
#925 = CIRCLE ( 'NONE', #240, 0.05000000000000001000 ) ;
#926 = LINE ( 'NONE', #817, #111 ) ;
#927 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 0.0000000000000000000 ) ) ;
#928 = LINE ( 'NONE', #262, #291 ) ;
#929 = ORIENTED_EDGE ( 'NONE', *, *, #905, .F. ) ;
#930 = ORIENTED_EDGE ( 'NONE', *, *, #999, .T. ) ;
#931 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#932 = CARTESIAN_POINT ( 'NONE',  ( 0.05000000000000014800, 0.0000000000000000000, 0.8700000000000001100 ) ) ;
#933 = ORIENTED_EDGE ( 'NONE', *, *, #599, .F. ) ;
#934 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#935 = AXIS2_PLACEMENT_3D ( 'NONE', #1130, #1234, #841 ) ;
#936 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999998200, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#937 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, -0.2500000000000000000, -0.07999999999999983500 ) ) ;
#938 = EDGE_CURVE ( 'NONE', #983, #973, #419, .T. ) ;
#939 = ORIENTED_EDGE ( 'NONE', *, *, #1097, .T. ) ;
#940 = VERTEX_POINT ( 'NONE', #629 ) ;
#941 = EDGE_CURVE ( 'NONE', #973, #883, #366, .T. ) ;
#942 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999997600, -0.1499999999999999900, 0.8700000000000001100 ) ) ;
#943 = FACE_OUTER_BOUND ( 'NONE', #907, .T. ) ;
#944 = AXIS2_PLACEMENT_3D ( 'NONE', #828, #516, #157 ) ;
#945 = VECTOR ( 'NONE', #173, 39.37007874015748100 ) ;
#946 = DIRECTION ( 'NONE',  ( -2.398040724775512600E-017, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#947 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#948 = ORIENTED_EDGE ( 'NONE', *, *, #369, .T. ) ;
#949 = ORIENTED_EDGE ( 'NONE', *, *, #247, .F. ) ;
#950 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#951 = CARTESIAN_POINT ( 'NONE',  ( -8.537024980200822600E-017, 0.2500000000000000000, 0.7249999999999997600 ) ) ;
#952 = ORIENTED_EDGE ( 'NONE', *, *, #448, .T. ) ;
#953 = ORIENTED_EDGE ( 'NONE', *, *, #977, .T. ) ;
#954 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#955 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.2500000000000000000, 1.100000000000000100 ) ) ;
#956 = VECTOR ( 'NONE', #550, 39.37007874015748100 ) ;
#957 = CARTESIAN_POINT ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.100000000000000100 ) ) ;
#958 = LINE ( 'NONE', #56, #19 ) ;
#959 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.707404996040165000E-016, 1.000000000000000000 ) ) ;
#960 = FACE_OUTER_BOUND ( 'NONE', #789, .T. ) ;
#961 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, -0.03000000000000002300, 0.4499999999999999600 ) ) ;
#962 = FACE_OUTER_BOUND ( 'NONE', #590, .T. ) ;
#963 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#964 = AXIS2_PLACEMENT_3D ( 'NONE', #276, #1037, #461 ) ;
#965 = ORIENTED_EDGE ( 'NONE', *, *, #768, .F. ) ;
#966 = DIRECTION ( 'NONE',  ( -9.756599977372367400E-017, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#967 = VERTEX_POINT ( 'NONE', #826 ) ;
#968 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#969 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.03000000000000001600, 0.4749999999999999200 ) ) ;
#970 = ORIENTED_EDGE ( 'NONE', *, *, #501, .F. ) ;
#971 = AXIS2_PLACEMENT_3D ( 'NONE', #269, #659, #963 ) ;
#972 = CARTESIAN_POINT ( 'NONE',  ( 0.05000000000000014800, 0.0000000000000000000, -3.937007874019685500E-005 ) ) ;
#973 = VERTEX_POINT ( 'NONE', #154 ) ;
#974 = ORIENTED_EDGE ( 'NONE', *, *, #184, .F. ) ;
#976 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#975 = SECURITY_CLASSIFICATION ( '', '', #392 ) ;
#977 = EDGE_CURVE ( 'NONE', #638, #825, #460, .T. ) ;
#978 = LINE ( 'NONE', #1047, #669 ) ;
#979 = LINE ( 'NONE', #1246, #147 ) ;
#980 = ADVANCED_FACE ( 'NONE', ( #264 ), #742, .F. ) ;
#981 = CARTESIAN_POINT ( 'NONE',  ( 0.2742500000000000500, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#982 = EDGE_LOOP ( 'NONE', ( #580, #548, #1154, #1207 ) ) ;
#983 = VERTEX_POINT ( 'NONE', #1231 ) ;
#984 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#985 = EDGE_CURVE ( 'NONE', #816, #414, #608, .T. ) ;
#986 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#987 = EDGE_CURVE ( 'NONE', #255, #350, #1244, .T. ) ;
#988 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 0.0000000000000000000 ) ) ;
#989 = ADVANCED_FACE ( 'NONE', ( #1073 ), #112, .F. ) ;
#990 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#991 = FACE_OUTER_BOUND ( 'NONE', #142, .T. ) ;
#992 = AXIS2_PLACEMENT_3D ( 'NONE', #961, #450, #64 ) ;
#993 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 1.000000000000000000, 0.0000000000000000000 ) ) ;
#994 = VECTOR ( 'NONE', #324, 39.37007874015748100 ) ;
#995 = CARTESIAN_POINT ( 'NONE',  ( 0.07500000000000015000, 0.0000000000000000000, 0.8700000000000001100 ) ) ;
#996 = CIRCLE ( 'NONE', #1151, 0.02499999999999993900 ) ;
#997 = FACE_BOUND ( 'NONE', #424, .T. ) ;
#998 = ADVANCED_FACE ( 'NONE', ( #997, #722 ), #159, .F. ) ;
#999 = EDGE_CURVE ( 'NONE', #879, #1003, #402, .T. ) ;
#1000 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#1001 = VERTEX_POINT ( 'NONE', #822 ) ;
#1002 = VERTEX_POINT ( 'NONE', #1127 ) ;
#1003 = VERTEX_POINT ( 'NONE', #1226 ) ;
#1004 = LINE ( 'NONE', #611, #1057 ) ;
#1005 = ORIENTED_EDGE ( 'NONE', *, *, #507, .F. ) ;
#1006 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#1007 = CIRCLE ( 'NONE', #1011, 0.02499999999999993900 ) ;
#1008 = EDGE_CURVE ( 'NONE', #861, #1133, #1186, .T. ) ;
#1009 = EDGE_CURVE ( 'NONE', #825, #638, #634, .T. ) ;
#1010 = ORIENTED_EDGE ( 'NONE', *, *, #867, .F. ) ;
#1011 = AXIS2_PLACEMENT_3D ( 'NONE', #458, #1146, #180 ) ;
#1012 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#1013 = VECTOR ( 'NONE', #367, 39.37007874015748100 ) ;
#1014 = VECTOR ( 'NONE', #9, 39.37007874015748100 ) ;
#1015 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, 0.2500000000000000000, 0.8700000000000000000 ) ) ;
#1016 = CIRCLE ( 'NONE', #992, 0.02499999999999993900 ) ;
#1017 = VECTOR ( 'NONE', #305, 39.37007874015748100 ) ;
#1018 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.1099999999999999900, 0.4749999999999999200 ) ) ;
#1019 = VERTEX_POINT ( 'NONE', #523 ) ;
#1020 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#1021 = ORIENTED_EDGE ( 'NONE', *, *, #51, .F. ) ;
#1022 = AXIS2_PLACEMENT_3D ( 'NONE', #932, #146, #328 ) ;
#1023 = ORIENTED_EDGE ( 'NONE', *, *, #832, .T. ) ;
#1024 = SHAPE_DEFINITION_REPRESENTATION ( #207, #411 ) ;
#1025 = FACE_OUTER_BOUND ( 'NONE', #28, .T. ) ;
#1026 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1027 = EDGE_CURVE ( 'NONE', #375, #759, #94, .T. ) ;
#1028 = FACE_OUTER_BOUND ( 'NONE', #311, .T. ) ;
#1029 = CARTESIAN_POINT ( 'NONE',  ( -8.537024980200822600E-017, -0.2500000000000000000, 0.7249999999999997600 ) ) ;
#1030 = LINE ( 'NONE', #277, #279 ) ;
#1031 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#1032 = EDGE_CURVE ( 'NONE', #807, #255, #132, .T. ) ;
#1033 = ORIENTED_EDGE ( 'NONE', *, *, #1100, .T. ) ;
#1034 = EDGE_LOOP ( 'NONE', ( #880, #675 ) ) ;
#1035 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#1036 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, 0.2500000000000000000, 0.8700000000000001100 ) ) ;
#1037 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#1038 = EDGE_LOOP ( 'NONE', ( #612, #887, #98, #674 ) ) ;
#1039 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#1040 = EDGE_CURVE ( 'NONE', #1162, #497, #1141, .T. ) ;
#1041 = VERTEX_POINT ( 'NONE', #656 ) ;
#1042 = EDGE_CURVE ( 'NONE', #666, #296, #653, .T. ) ;
#1043 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#1044 = LINE ( 'NONE', #54, #908 ) ;
#1045 = AXIS2_PLACEMENT_3D ( 'NONE', #652, #645, #346 ) ;
#1046 = CIRCLE ( 'NONE', #935, 0.02499999999999993900 ) ;
#1047 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998800, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#1048 = ORIENTED_EDGE ( 'NONE', *, *, #250, .F. ) ;
#1049 = ORIENTED_EDGE ( 'NONE', *, *, #663, .T. ) ;
#1050 = AXIS2_PLACEMENT_3D ( 'NONE', #556, #282, #868 ) ;
#1051 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, 0.2500000000000000000, 0.9200000000000000400 ) ) ;
#1052 = ORIENTED_EDGE ( 'NONE', *, *, #51, .T. ) ;
#1053 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#1054 = ORIENTED_EDGE ( 'NONE', *, *, #86, .T. ) ;
#1055 = FACE_OUTER_BOUND ( 'NONE', #11, .T. ) ;
#1056 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1057 = VECTOR ( 'NONE', #814, 39.37007874015748100 ) ;
#1058 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#1059 = FACE_BOUND ( 'NONE', #200, .T. ) ;
#1060 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#1061 = ORIENTED_EDGE ( 'NONE', *, *, #570, .T. ) ;
#1062 = EDGE_CURVE ( 'NONE', #696, #218, #431, .T. ) ;
#1063 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#1064 = EDGE_CURVE ( 'NONE', #259, #497, #66, .T. ) ;
#1065 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, -0.2500000000000000000, 0.8700000000000000000 ) ) ;
#1066 = AXIS2_PLACEMENT_3D ( 'NONE', #1220, #150, #141 ) ;
#1067 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#1068 = ORIENTED_EDGE ( 'NONE', *, *, #633, .F. ) ;
#1069 =( NAMED_UNIT ( * ) SI_UNIT ( $, .STERADIAN. ) SOLID_ANGLE_UNIT ( ) );
#1070 = PERSON ( 'UNSPECIFIED', 'UNSPECIFIED', 'UNSPECIFIED', ('UNSPECIFIED'), ('UNSPECIFIED'), ('UNSPECIFIED') ) ;
#1071 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.1499999999999999700, 1.100000000000000100 ) ) ;
#1072 = LINE ( 'NONE', #1165, #35 ) ;
#1073 = FACE_OUTER_BOUND ( 'NONE', #982, .T. ) ;
#1074 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, 0.2500000000000000000, 0.9200000000000000400 ) ) ;
#1075 = ORIENTED_EDGE ( 'NONE', *, *, #1062, .T. ) ;
#1076 = ORIENTED_EDGE ( 'NONE', *, *, #109, .F. ) ;
#1077 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, 0.2500000000000000000, 0.8700000000000000000 ) ) ;
#1078 = VERTEX_POINT ( 'NONE', #73 ) ;
#1079 = PERSON_AND_ORGANIZATION ( #1070, #628 ) ;
#1080 = PLANE ( 'NONE',  #827 ) ;
#1081 = DIRECTION ( 'NONE',  ( 1.000000000000000000, -0.0000000000000000000, -0.0000000000000000000 ) ) ;
#1082 = CIRCLE ( 'NONE', #1157, 0.05000000000000001000 ) ;
#1083 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 1.000000000000000000, 0.0000000000000000000 ) ) ;
#1084 = LINE ( 'NONE', #703, #74 ) ;
#1085 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#1086 = FACE_OUTER_BOUND ( 'NONE', #623, .T. ) ;
#1087 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1088 = EDGE_LOOP ( 'NONE', ( #1061, #406 ) ) ;
#1089 = ORIENTED_EDGE ( 'NONE', *, *, #1117, .F. ) ;
#1090 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998300, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#1091 = EDGE_CURVE ( 'NONE', #356, #696, #1215, .T. ) ;
#1092 = ORIENTED_EDGE ( 'NONE', *, *, #508, .F. ) ;
#1093 = PERSON_AND_ORGANIZATION ( #1070, #628 ) ;
#1094 = LINE ( 'NONE', #981, #854 ) ;
#1095 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 2.398040724775512900E-017, 0.0000000000000000000 ) ) ;
#1096 = VECTOR ( 'NONE', #1031, 39.37007874015748100 ) ;
#1097 = EDGE_CURVE ( 'NONE', #323, #700, #177, .T. ) ;
#1098 = DIRECTION ( 'NONE',  ( -2.398040724775512600E-017, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#1099 = LINE ( 'NONE', #643, #1230 ) ;
#1100 = EDGE_CURVE ( 'NONE', #967, #356, #163, .T. ) ;
#1101 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000900, -0.4499999999999999600, 0.5499999999999997100 ) ) ;
#1102 = ORIENTED_EDGE ( 'NONE', *, *, #987, .F. ) ;
#1103 = VERTEX_POINT ( 'NONE', #757 ) ;
#1104 = CARTESIAN_POINT ( 'NONE',  ( 0.08249999999999986500, -0.1499999999999999700, 0.8700000000000001100 ) ) ;
#1105 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048889300, -0.2500000000000000000, 0.5999999999999997600 ) ) ;
#1106 = VERTEX_POINT ( 'NONE', #179 ) ;
#1107 = COORDINATED_UNIVERSAL_TIME_OFFSET ( 5, 0, .BEHIND. ) ;
#1108 = VERTEX_POINT ( 'NONE', #79 ) ;
#1109 = EDGE_LOOP ( 'NONE', ( #494, #475 ) ) ;
#1110 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1111 = AXIS2_PLACEMENT_3D ( 'NONE', #862, #771, #647 ) ;
#1112 = LINE ( 'NONE', #1000, #1014 ) ;
#1113 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.0000000000000000000, 0.2000000000000000100 ) ) ;
#1114 = CC_DESIGN_PERSON_AND_ORGANIZATION_ASSIGNMENT ( #102, #888, ( #1250 ) ) ;
#1115 = VECTOR ( 'NONE', #514, 39.37007874015748100 ) ;
#1116 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#1117 = EDGE_CURVE ( 'NONE', #1162, #543, #1152, .T. ) ;
#1118 = FACE_BOUND ( 'NONE', #467, .T. ) ;
#1119 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, -0.1499999999999999700, 0.8700000000000001100 ) ) ;
#1120 = EDGE_LOOP ( 'NONE', ( #952, #480, #434, #90 ) ) ;
#1121 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
#1122 = ORIENTED_EDGE ( 'NONE', *, *, #561, .T. ) ;
#1123 = AXIS2_PLACEMENT_3D ( 'NONE', #1254, #1170, #1085 ) ;
#1124 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1125 = ORIENTED_EDGE ( 'NONE', *, *, #1259, .F. ) ;
#1127 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 0.5499999999999997100 ) ) ;
#1126 = CALENDAR_DATE ( 2015, 14, 9 ) ;
#1128 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, -1.000000000000000000 ) ) ;
#1129 = EDGE_CURVE ( 'NONE', #883, #119, #928, .T. ) ;
#1130 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, -0.03000000000000002300, 0.4499999999999999600 ) ) ;
#1131 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.2500000000000000000, 1.100000000000000100 ) ) ;
#1132 = EDGE_CURVE ( 'NONE', #518, #850, #1099, .T. ) ;
#1133 = VERTEX_POINT ( 'NONE', #70 ) ;
#1134 = ORIENTED_EDGE ( 'NONE', *, *, #250, .T. ) ;
#1135 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1136 = AXIS2_PLACEMENT_3D ( 'NONE', #773, #860, #95 ) ;
#1137 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1138 = CIRCLE ( 'NONE', #847, 0.1675000000000000700 ) ;
#1139 = AXIS2_PLACEMENT_3D ( 'NONE', #15, #594, #298 ) ;
#1140 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#1141 = LINE ( 'NONE', #732, #241 ) ;
#1142 = ORIENTED_EDGE ( 'NONE', *, *, #1198, .F. ) ;
#1143 = ORIENTED_EDGE ( 'NONE', *, *, #557, .F. ) ;
#1144 = ORIENTED_EDGE ( 'NONE', *, *, #380, .T. ) ;
#1145 = VERTEX_POINT ( 'NONE', #363 ) ;
#1146 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#1147 = FACE_OUTER_BOUND ( 'NONE', #1204, .T. ) ;
#1148 = CYLINDRICAL_SURFACE ( 'NONE', #1111, 0.05000000000000001000 ) ;
#1149 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.4499999999999999600, 0.8999999999999999100 ) ) ;
#1150 = CYLINDRICAL_SURFACE ( 'NONE', #385, 0.02499999999999993900 ) ;
#1151 = AXIS2_PLACEMENT_3D ( 'NONE', #67, #549, #750 ) ;
#1152 = LINE ( 'NONE', #457, #619 ) ;
#1153 = PLANE ( 'NONE',  #451 ) ;
#1154 = ORIENTED_EDGE ( 'NONE', *, *, #362, .T. ) ;
#1155 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#1156 = ORIENTED_EDGE ( 'NONE', *, *, #343, .F. ) ;
#1157 = AXIS2_PLACEMENT_3D ( 'NONE', #297, #685, #1087 ) ;
#1158 = VERTEX_POINT ( 'NONE', #635 ) ;
#1159 = APPROVAL_PERSON_ORGANIZATION ( #522, #397, #381 ) ;
#1160 = EDGE_CURVE ( 'NONE', #218, #1078, #979, .T. ) ;
#1161 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#1162 = VERTEX_POINT ( 'NONE', #183 ) ;
#1163 = VERTEX_POINT ( 'NONE', #753 ) ;
#1164 = ADVANCED_FACE ( 'NONE', ( #37, #1118, #595, #846 ), #662, .F. ) ;
#1165 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#1166 = LINE ( 'NONE', #261, #738 ) ;
#1167 = VECTOR ( 'NONE', #749, 39.37007874015748100 ) ;
#1168 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.0000000000000000000, 0.1115000000000000300 ) ) ;
#1169 = PERSON_AND_ORGANIZATION_ROLE ( 'creator' ) ;
#1170 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#1171 = ORIENTED_EDGE ( 'NONE', *, *, #306, .T. ) ;
#1172 = DIRECTION ( 'NONE',  ( -1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#1173 = EDGE_CURVE ( 'NONE', #189, #122, #859, .T. ) ;
#1174 = ORIENTED_EDGE ( 'NONE', *, *, #1062, .F. ) ;
#1175 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 0.8999999999999998000 ) ) ;
#1176 = EDGE_CURVE ( 'NONE', #1108, #1106, #813, .T. ) ;
#1177 = ORIENTED_EDGE ( 'NONE', *, *, #377, .F. ) ;
#1178 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1179 = AXIS2_PLACEMENT_3D ( 'NONE', #129, #811, #31 ) ;
#1180 = ORIENTED_EDGE ( 'NONE', *, *, #1027, .T. ) ;
#1181 = CYLINDRICAL_SURFACE ( 'NONE', #944, 0.1675000000000000700 ) ;
#1182 = EDGE_CURVE ( 'NONE', #711, #69, #576, .T. ) ;
#1183 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 1.000000000000000000, 0.0000000000000000000 ) ) ;
#1184 = VECTOR ( 'NONE', #1187, 39.37007874015748100 ) ;
#1185 =( NAMED_UNIT ( * ) PLANE_ANGLE_UNIT ( ) SI_UNIT ( $, .RADIAN. ) );
#1186 = CIRCLE ( 'NONE', #660, 0.05000000000000001000 ) ;
#1187 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, -1.000000000000000000, 0.0000000000000000000 ) ) ;
#1188 = CARTESIAN_POINT ( 'NONE',  ( 0.2742499999999999900, -0.4499999999999999600, 0.9000000000000001300 ) ) ;
#1189 = VERTEX_POINT ( 'NONE', #870 ) ;
#1190 = EDGE_CURVE ( 'NONE', #1163, #759, #1046, .T. ) ;
#1191 = ORIENTED_EDGE ( 'NONE', *, *, #196, .T. ) ;
#1192 = ORIENTED_EDGE ( 'NONE', *, *, #663, .F. ) ;
#1193 = ADVANCED_FACE ( 'NONE', ( #962 ), #1150, .F. ) ;
#1194 = AXIS2_PLACEMENT_3D ( 'NONE', #124, #903, #1006 ) ;
#1195 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.2500000000000000000, 0.5499999999999997100 ) ) ;
#1196 = EDGE_LOOP ( 'NONE', ( #864, #1217, #182, #706, #495, #39, #505, #351 ) ) ;
#1197 = ORIENTED_EDGE ( 'NONE', *, *, #715, .T. ) ;
#1198 = EDGE_CURVE ( 'NONE', #700, #1001, #752, .T. ) ;
#1199 = VECTOR ( 'NONE', #439, 39.37007874015748100 ) ;
#1200 = AXIS2_PLACEMENT_3D ( 'NONE', #91, #97, #596 ) ;
#1201 = CARTESIAN_POINT ( 'NONE',  ( -0.1114955156048888900, 0.2500000000000000000, 0.5999999999999998700 ) ) ;
#1202 = VECTOR ( 'NONE', #836, 39.37007874015748100 ) ;
#1203 = AXIS2_PLACEMENT_3D ( 'NONE', #313, #602, #915 ) ;
#1204 = EDGE_LOOP ( 'NONE', ( #248, #899, #939, #792 ) ) ;
#1205 = EDGE_LOOP ( 'NONE', ( #1076, #1125, #900, #268 ) ) ;
#1206 = ORIENTED_EDGE ( 'NONE', *, *, #1008, .F. ) ;
#1207 = ORIENTED_EDGE ( 'NONE', *, *, #1173, .T. ) ;
#1208 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, -1.000000000000000000 ) ) ;
#1209 = ORIENTED_EDGE ( 'NONE', *, *, #377, .T. ) ;
#1210 = LINE ( 'NONE', #378, #956 ) ;
#1211 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.1099999999999999900, 0.4250000000000000400 ) ) ;
#1212 = FACE_BOUND ( 'NONE', #1034, .T. ) ;
#1213 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, 0.1099999999999999900, 0.4499999999999999600 ) ) ;
#1214 = CYLINDRICAL_SURFACE ( 'NONE', #405, 0.05000000000000001000 ) ;
#1215 = LINE ( 'NONE', #1149, #8 ) ;
#1216 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.03000000000000002300, 0.4250000000000000400 ) ) ;
#1217 = ORIENTED_EDGE ( 'NONE', *, *, #1129, .T. ) ;
#1218 = AXIS2_PLACEMENT_3D ( 'NONE', #1131, #153, #47 ) ;
#1219 = ORIENTED_EDGE ( 'NONE', *, *, #1176, .F. ) ;
#1220 = CARTESIAN_POINT ( 'NONE',  ( -0.3559999999999999300, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#1221 = EDGE_LOOP ( 'NONE', ( #781, #777 ) ) ;
#1222 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, -0.1499999999999999700, 0.5200000000000002400 ) ) ;
#1223 = PLANE ( 'NONE',  #1066 ) ;
#1224 = ORIENTED_EDGE ( 'NONE', *, *, #58, .T. ) ;
#1225 = EDGE_LOOP ( 'NONE', ( #344, #149, #368, #1052 ) ) ;
#1226 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.1099999999999999900, 0.4749999999999999200 ) ) ;
#1227 = CARTESIAN_POINT ( 'NONE',  ( -0.08249999999999986500, -0.2500000000000000000, 0.9200000000000000400 ) ) ;
#1228 = EDGE_CURVE ( 'NONE', #414, #245, #786, .T. ) ;
#1229 = LINE ( 'NONE', #384, #513 ) ;
#1230 = VECTOR ( 'NONE', #1235, 39.37007874015748100 ) ;
#1231 = CARTESIAN_POINT ( 'NONE',  ( 0.2060000000000000700, -0.1499999999999999700, 0.8700000000000001100 ) ) ;
#1232 = DIRECTION ( 'NONE',  ( -9.756599977372367400E-017, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#1233 = ORIENTED_EDGE ( 'NONE', *, *, #704, .F. ) ;
#1234 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, -0.0000000000000000000 ) ) ;
#1235 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, -0.0000000000000000000, 1.000000000000000000 ) ) ;
#1236 = PLANE ( 'NONE',  #511 ) ;
#1237 = EDGE_CURVE ( 'NONE', #1003, #1189, #42, .T. ) ;
#1238 = ORIENTED_EDGE ( 'NONE', *, *, #1032, .F. ) ;
#1239 = VECTOR ( 'NONE', #29, 39.37007874015748100 ) ;
#1240 = AXIS2_PLACEMENT_3D ( 'NONE', #957, #287, #1172 ) ;
#1241 = EDGE_LOOP ( 'NONE', ( #521, #552, #436, #441 ) ) ;
#1242 = CYLINDRICAL_SURFACE ( 'NONE', #61, 0.05000000000000001000 ) ;
#1243 = PLANE ( 'NONE',  #1045 ) ;
#1244 = CIRCLE ( 'NONE', #821, 0.1675000000000000700 ) ;
#1245 = ORIENTED_EDGE ( 'NONE', *, *, #498, .F. ) ;
#1246 = CARTESIAN_POINT ( 'NONE',  ( 0.2742499999999999900, -0.4499999999999999600, 0.9000000000000001300 ) ) ;
#1247 = EDGE_LOOP ( 'NONE', ( #745, #389, #803, #152 ) ) ;
#1248 = EDGE_LOOP ( 'NONE', ( #283, #447, #1260, #610 ) ) ;
#1249 = DATE_AND_TIME ( #1053, #793 ) ;
#1250 = PRODUCT_DEFINITION_FORMATION_WITH_SPECIFIED_SOURCE ( 'ANY', '', #486, .NOT_KNOWN. ) ;
#1251 = EDGE_CURVE ( 'NONE', #1145, #266, #312, .T. ) ;
#1252 = DIRECTION ( 'NONE',  ( 1.000000000000000000, 0.0000000000000000000, 0.0000000000000000000 ) ) ;
#1253 = CYLINDRICAL_SURFACE ( 'NONE', #731, 0.02499999999999993900 ) ;
#1254 = CARTESIAN_POINT ( 'NONE',  ( -0.1439999999999999600, 0.1099999999999999900, 0.4499999999999999600 ) ) ;
#1255 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#1256 = DIRECTION ( 'NONE',  ( 0.0000000000000000000, 0.0000000000000000000, 1.000000000000000000 ) ) ;
#1257 = CYLINDRICAL_SURFACE ( 'NONE', #1136, 0.1675000000000000700 ) ;
#1258 = CARTESIAN_POINT ( 'NONE',  ( -0.2742499999999998800, -0.4499999999999999600, 0.8999999999999998000 ) ) ;
#1259 = EDGE_CURVE ( 'NONE', #851, #815, #168, .T. ) ;
#1260 = ORIENTED_EDGE ( 'NONE', *, *, #712, .F. ) ;
#1261 = AXIS2_PLACEMENT_3D ( 'NONE', #420, #607, #1012 ) ;
#1262 = CARTESIAN_POINT ( 'NONE',  ( 0.3560000000000000400, -0.2500000000000000000, 1.100000000000000100 ) ) ;
#1263 = DIRECTION ( 'NONE',  ( -0.0000000000000000000, 1.000000000000000000, -0.0000000000000000000 ) ) ;
ENDSEC;
END-ISO-10303-21;


==> anc/DriverCircuit/Shutter.brd <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE eagle SYSTEM "eagle.dtd">
<eagle version="6.6.0">
<drawing>
<settings>
<setting alwaysvectorfont="no"/>
<setting verticaltext="up"/>
</settings>
<grid distance="0.05" unitdist="inch" unit="inch" style="lines" multiple="1" display="no" altdistance="0.005" altunitdist="inch" altunit="inch"/>
<layers>
<layer number="1" name="Top" color="4" fill="1" visible="yes" active="yes"/>
<layer number="16" name="Bottom" color="1" fill="1" visible="yes" active="yes"/>
<layer number="17" name="Pads" color="2" fill="1" visible="yes" active="yes"/>
<layer number="18" name="Vias" color="2" fill="1" visible="yes" active="yes"/>
<layer number="19" name="Unrouted" color="6" fill="1" visible="yes" active="yes"/>
<layer number="20" name="Dimension" color="15" fill="1" visible="yes" active="yes"/>
<layer number="21" name="tPlace" color="7" fill="1" visible="yes" active="yes"/>
<layer number="22" name="bPlace" color="7" fill="1" visible="yes" active="yes"/>
<layer number="23" name="tOrigins" color="15" fill="1" visible="yes" active="yes"/>
<layer number="24" name="bOrigins" color="15" fill="1" visible="yes" active="yes"/>
<layer number="25" name="tNames" color="7" fill="1" visible="no" active="yes"/>
<layer number="26" name="bNames" color="7" fill="1" visible="no" active="yes"/>
<layer number="27" name="tValues" color="7" fill="1" visible="no" active="yes"/>
<layer number="28" name="bValues" color="7" fill="1" visible="no" active="yes"/>
<layer number="29" name="tStop" color="7" fill="3" visible="no" active="yes"/>
<layer number="30" name="bStop" color="7" fill="6" visible="no" active="yes"/>
<layer number="31" name="tCream" color="7" fill="4" visible="no" active="yes"/>
<layer number="32" name="bCream" color="7" fill="5" visible="no" active="yes"/>
<layer number="33" name="tFinish" color="6" fill="3" visible="no" active="yes"/>
<layer number="34" name="bFinish" color="6" fill="6" visible="no" active="yes"/>
<layer number="35" name="tGlue" color="7" fill="4" visible="no" active="yes"/>
<layer number="36" name="bGlue" color="7" fill="5" visible="no" active="yes"/>
<layer number="37" name="tTest" color="7" fill="1" visible="no" active="yes"/>
<layer number="38" name="bTest" color="7" fill="1" visible="no" active="yes"/>
<layer number="39" name="tKeepout" color="4" fill="11" visible="yes" active="yes"/>
<layer number="40" name="bKeepout" color="1" fill="11" visible="yes" active="yes"/>
<layer number="41" name="tRestrict" color="4" fill="10" visible="yes" active="yes"/>
<layer number="42" name="bRestrict" color="1" fill="10" visible="yes" active="yes"/>
<layer number="43" name="vRestrict" color="2" fill="10" visible="yes" active="yes"/>
<layer number="44" name="Drills" color="7" fill="1" visible="yes" active="yes"/>
<layer number="45" name="Holes" color="7" fill="1" visible="yes" active="yes"/>
<layer number="46" name="Milling" color="3" fill="1" visible="yes" active="yes"/>
<layer number="47" name="Measures" color="7" fill="1" visible="no" active="yes"/>
<layer number="48" name="Document" color="7" fill="1" visible="no" active="yes"/>
<layer number="49" name="Reference" color="7" fill="1" visible="no" active="yes"/>
<layer number="50" name="dxf" color="7" fill="1" visible="no" active="no"/>
<layer number="51" name="tDocu" color="14" fill="1" visible="yes" active="yes"/>
<layer number="52" name="bDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="53" name="tGND_GNDA" color="7" fill="9" visible="no" active="no"/>
<layer number="54" name="bGND_GNDA" color="1" fill="9" visible="no" active="no"/>
<layer number="56" name="wert" color="7" fill="1" visible="no" active="no"/>
<layer number="57" name="tCAD" color="7" fill="1" visible="no" active="no"/>
<layer number="91" name="Nets" color="2" fill="1" visible="no" active="no"/>
<layer number="92" name="Busses" color="1" fill="1" visible="no" active="no"/>
<layer number="93" name="Pins" color="2" fill="1" visible="no" active="no"/>
<layer number="94" name="Symbols" color="4" fill="1" visible="no" active="no"/>
<layer number="95" name="Names" color="7" fill="1" visible="no" active="no"/>
<layer number="96" name="Values" color="7" fill="1" visible="no" active="no"/>
<layer number="97" name="Info" color="7" fill="1" visible="no" active="no"/>
<layer number="98" name="Guide" color="6" fill="1" visible="no" active="no"/>
<layer number="100" name="Muster" color="7" fill="1" visible="no" active="no"/>
<layer number="101" name="Patch_Top" color="12" fill="4" visible="yes" active="yes"/>
<layer number="102" name="Vscore" color="7" fill="1" visible="yes" active="yes"/>
<layer number="103" name="fp3" color="7" fill="1" visible="yes" active="yes"/>
<layer number="104" name="Name" color="7" fill="1" visible="yes" active="yes"/>
<layer number="105" name="Beschreib" color="9" fill="1" visible="yes" active="yes"/>
<layer number="106" name="BGA-Top" color="4" fill="1" visible="yes" active="yes"/>
<layer number="107" name="BD-Top" color="5" fill="1" visible="yes" active="yes"/>
<layer number="108" name="fp8" color="7" fill="1" visible="yes" active="yes"/>
<layer number="109" name="fp9" color="7" fill="1" visible="yes" active="yes"/>
<layer number="110" name="fp0" color="7" fill="1" visible="yes" active="yes"/>
<layer number="111" name="LPC17xx" color="7" fill="1" visible="yes" active="yes"/>
<layer number="112" name="tSilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="116" name="Patch_BOT" color="9" fill="4" visible="yes" active="yes"/>
<layer number="121" name="_tsilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="122" name="_bsilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="123" name="tTestmark" color="7" fill="1" visible="yes" active="yes"/>
<layer number="124" name="bTestmark" color="7" fill="1" visible="yes" active="yes"/>
<layer number="125" name="_tNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="126" name="_bNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="127" name="_tValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="128" name="_bValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="131" name="tAdjust" color="7" fill="1" visible="yes" active="yes"/>
<layer number="132" name="bAdjust" color="7" fill="1" visible="yes" active="yes"/>
<layer number="144" name="Drill_legend" color="7" fill="1" visible="yes" active="yes"/>
<layer number="150" name="Notes" color="7" fill="1" visible="yes" active="yes"/>
<layer number="151" name="HeatSink" color="7" fill="1" visible="yes" active="yes"/>
<layer number="152" name="_bDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="153" name="FabDoc1" color="6" fill="1" visible="no" active="no"/>
<layer number="154" name="FabDoc2" color="2" fill="1" visible="no" active="no"/>
<layer number="155" name="FabDoc3" color="7" fill="15" visible="no" active="no"/>
<layer number="199" name="Contour" color="7" fill="1" visible="yes" active="yes"/>
<layer number="200" name="200bmp" color="1" fill="10" visible="yes" active="yes"/>
<layer number="201" name="201bmp" color="2" fill="1" visible="no" active="no"/>
<layer number="202" name="202bmp" color="3" fill="1" visible="no" active="no"/>
<layer number="203" name="203bmp" color="4" fill="10" visible="yes" active="yes"/>
<layer number="204" name="204bmp" color="5" fill="10" visible="yes" active="yes"/>
<layer number="205" name="205bmp" color="6" fill="10" visible="yes" active="yes"/>
<layer number="206" name="206bmp" color="7" fill="10" visible="yes" active="yes"/>
<layer number="207" name="207bmp" color="8" fill="10" visible="yes" active="yes"/>
<layer number="208" name="208bmp" color="9" fill="10" visible="yes" active="yes"/>
<layer number="209" name="209bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="210" name="210bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="211" name="211bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="212" name="212bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="213" name="213bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="214" name="214bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="215" name="215bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="216" name="216bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="217" name="217bmp" color="18" fill="1" visible="no" active="no"/>
<layer number="218" name="218bmp" color="19" fill="1" visible="no" active="no"/>
<layer number="219" name="219bmp" color="20" fill="1" visible="no" active="no"/>
<layer number="220" name="220bmp" color="21" fill="1" visible="no" active="no"/>
<layer number="221" name="221bmp" color="22" fill="1" visible="no" active="no"/>
<layer number="222" name="222bmp" color="23" fill="1" visible="no" active="no"/>
<layer number="223" name="223bmp" color="24" fill="1" visible="no" active="no"/>
<layer number="224" name="224bmp" color="25" fill="1" visible="no" active="no"/>
<layer number="248" name="Housing" color="7" fill="1" visible="yes" active="yes"/>
<layer number="249" name="Edge" color="7" fill="1" visible="yes" active="yes"/>
<layer number="250" name="Descript" color="7" fill="1" visible="no" active="no"/>
<layer number="251" name="SMDround" color="7" fill="1" visible="no" active="no"/>
<layer number="254" name="cooling" color="7" fill="1" visible="yes" active="yes"/>
</layers>
<board>
<plain>
<wire x1="0" y1="0" x2="51.994" y2="0" width="0" layer="20"/>
<wire x1="51.994" y1="0" x2="51.994" y2="50.79" width="0" layer="20"/>
<wire x1="51.994" y1="50.79" x2="0" y2="50.79" width="0" layer="20"/>
<wire x1="0" y1="50.79" x2="0" y2="0" width="0" layer="20"/>
<hole x="3.81" y="3.81" drill="3.2"/>
<hole x="48.26" y="3.81" drill="3.2"/>
<hole x="48.26" y="46.99" drill="3.2"/>
<hole x="3.81" y="46.99" drill="3.2"/>
<text x="2.54" y="33.02" size="1.778" layer="21" rot="R270">Shutter Driver</text>
<text x="3.81" y="39.37" size="1.778" layer="1" rot="R90">TOP</text>
<text x="48.26" y="17.78" size="1.778" layer="16" rot="R270">BOTTOM</text>
</plain>
<libraries>
<library name="con-amp">
<description>&lt;b&gt;AMP Connectors&lt;/b&gt;&lt;p&gt;
RJ45 Jack connectors&lt;br&gt;
 Based on the previous libraris:
 &lt;ul&gt;
 &lt;li&gt;amp.lbr
 &lt;li&gt;amp-j.lbr
 &lt;li&gt;amp-mta.lbr
 &lt;li&gt;amp-nlok.lbr
 &lt;li&gt;amp-sim.lbr
 &lt;li&gt;amp-micro-match.lbr
 &lt;/ul&gt;
 Sources :
 &lt;ul&gt;
 &lt;li&gt;Catalog 82066 Revised 11-95 
 &lt;li&gt;Product Guide 296785 Rev. 8-99
 &lt;li&gt;Product Guide CD-ROM 1999
 &lt;li&gt;www.amp.com
 &lt;/ul&gt;
 &lt;author&gt;Created by librarian@cadsoft.de&lt;/author&gt;</description>
<packages>
<package name="10X02MTA">
<description>&lt;b&gt;AMP MTA connector&lt;/b&gt;&lt;p&gt;
Source: http://ecommas.tycoelectronics.com .. ENG_CD_640456_W.pdf</description>
<wire x1="-2.54" y1="-1.27" x2="-2.54" y2="1.27" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.27" x2="-2.54" y2="1.27" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="-1.27" x2="2.54" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="1.27" x2="-2.54" y2="1.905" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.905" x2="-2.54" y2="1.905" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.27" x2="2.54" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.905" x2="2.54" y2="1.27" width="0.1524" layer="21"/>
<pad name="2" x="-1.27" y="0" drill="1.016" shape="long" rot="R90"/>
<pad name="1" x="1.27" y="0" drill="1.016" shape="long" rot="R90"/>
<text x="-2.6162" y="-3.2512" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.5461" y="2.1509" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="1.016" y1="-0.254" x2="1.524" y2="0.254" layer="21"/>
<rectangle x1="-1.524" y1="-0.254" x2="-1.016" y2="0.254" layer="21"/>
</package>
</packages>
</library>
<library name="Texas Instruments_By_element14_Batch_1">
<description>Developed by element14 :&lt;br&gt;
element14 CAD Library consolidation.ulp
at 30/07/2012 17:45:58</description>
<packages>
<package name="DIP254P762X508-14">
<pad name="1" x="-7.62" y="15.24" drill="1.1176" shape="square"/>
<pad name="2" x="-7.62" y="12.7" drill="1.1176"/>
<pad name="3" x="-7.62" y="10.16" drill="1.1176"/>
<pad name="4" x="-7.62" y="7.62" drill="1.1176"/>
<pad name="5" x="-7.62" y="5.08" drill="1.1176"/>
<pad name="6" x="-7.62" y="2.54" drill="1.1176"/>
<pad name="7" x="-7.62" y="0" drill="1.1176"/>
<pad name="8" x="0" y="0" drill="1.1176"/>
<pad name="9" x="0" y="2.54" drill="1.1176"/>
<pad name="10" x="0" y="5.08" drill="1.1176"/>
<pad name="11" x="0" y="7.62" drill="1.1176"/>
<pad name="12" x="0" y="10.16" drill="1.1176"/>
<pad name="13" x="0" y="12.7" drill="1.1176"/>
<pad name="14" x="0" y="15.24" drill="1.1176"/>
<wire x1="-0.508" y1="16.4592" x2="-0.508" y2="17.4752" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="-1.2192" x2="-7.112" y2="-2.2352" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="-2.2352" x2="-0.508" y2="-2.2352" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="-2.2352" x2="-0.508" y2="-1.2192" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="17.4752" x2="-3.5052" y2="17.4752" width="0.1524" layer="21"/>
<wire x1="-3.5052" y1="17.4752" x2="-4.1148" y2="17.4752" width="0.1524" layer="21"/>
<wire x1="-4.1148" y1="17.4752" x2="-7.112" y2="17.4752" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="17.4752" x2="-7.112" y2="16.5608" width="0.1524" layer="21"/>
<wire x1="-3.5052" y1="17.4752" x2="-4.1148" y2="17.4752" width="0" layer="21" curve="-180"/>
<text x="-8.2042" y="16.3576" size="1.27" layer="21" ratio="6" rot="SR0">*</text>
<wire x1="-7.112" y1="14.6812" x2="-7.112" y2="15.7988" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="15.7988" x2="-8.1788" y2="15.7988" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="15.7988" x2="-8.1788" y2="14.6812" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="14.6812" x2="-7.112" y2="14.6812" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="12.1412" x2="-7.112" y2="13.2588" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="13.2588" x2="-8.1788" y2="13.2588" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="13.2588" x2="-8.1788" y2="12.1412" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="12.1412" x2="-7.112" y2="12.1412" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="9.6012" x2="-7.112" y2="10.7188" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="10.7188" x2="-8.1788" y2="10.7188" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="10.7188" x2="-8.1788" y2="9.6012" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="9.6012" x2="-7.112" y2="9.6012" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="7.0612" x2="-7.112" y2="8.1788" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="8.1788" x2="-8.1788" y2="8.1788" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="8.1788" x2="-8.1788" y2="7.0612" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="7.0612" x2="-7.112" y2="7.0612" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="4.5212" x2="-7.112" y2="5.6388" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="5.6388" x2="-8.1788" y2="5.6388" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="5.6388" x2="-8.1788" y2="4.5212" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="4.5212" x2="-7.112" y2="4.5212" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="1.9812" x2="-7.112" y2="3.0988" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="3.0988" x2="-8.1788" y2="3.0988" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="3.0988" x2="-8.1788" y2="1.9812" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="1.9812" x2="-7.112" y2="1.9812" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="-0.5588" x2="-7.112" y2="0.5588" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="0.5588" x2="-8.1788" y2="0.5588" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="0.5588" x2="-8.1788" y2="-0.5588" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="-0.5588" x2="-7.112" y2="-0.5588" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="0.5588" x2="-0.508" y2="-0.5588" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-0.5588" x2="0.5588" y2="-0.5588" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="-0.5588" x2="0.5588" y2="0.5588" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="0.5588" x2="-0.508" y2="0.5588" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="3.0988" x2="-0.508" y2="1.9812" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="1.9812" x2="0.5588" y2="1.9812" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="1.9812" x2="0.5588" y2="3.0988" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="3.0988" x2="-0.508" y2="3.0988" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="5.6388" x2="-0.508" y2="4.5212" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="4.5212" x2="0.5588" y2="4.5212" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="4.5212" x2="0.5588" y2="5.6388" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="5.6388" x2="-0.508" y2="5.6388" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="8.1788" x2="-0.508" y2="7.0612" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="7.0612" x2="0.5588" y2="7.0612" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="7.0612" x2="0.5588" y2="8.1788" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="8.1788" x2="-0.508" y2="8.1788" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="10.7188" x2="-0.508" y2="9.6012" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="9.6012" x2="0.5588" y2="9.6012" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="9.6012" x2="0.5588" y2="10.7188" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="10.7188" x2="-0.508" y2="10.7188" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="13.2588" x2="-0.508" y2="12.1412" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="12.1412" x2="0.5588" y2="12.1412" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="12.1412" x2="0.5588" y2="13.2588" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="13.2588" x2="-0.508" y2="13.2588" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="15.7988" x2="-0.508" y2="14.6812" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="14.6812" x2="0.5588" y2="14.6812" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="14.6812" x2="0.5588" y2="15.7988" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="15.7988" x2="-0.508" y2="15.7988" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="-2.2352" x2="-0.508" y2="-2.2352" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-2.2352" x2="-0.508" y2="17.4752" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="17.4752" x2="-3.5052" y2="17.4752" width="0.1524" layer="51"/>
<wire x1="-3.5052" y1="17.4752" x2="-4.1148" y2="17.4752" width="0.1524" layer="51"/>
<wire x1="-4.1148" y1="17.4752" x2="-7.112" y2="17.4752" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="17.4752" x2="-7.112" y2="-2.2352" width="0.1524" layer="51"/>
<wire x1="-3.5052" y1="17.4752" x2="-4.1148" y2="17.4752" width="0" layer="51" curve="-180"/>
<text x="-8.2042" y="16.3576" size="1.27" layer="51" ratio="6" rot="SR0">*</text>
<text x="-8.6106" y="18.2626" size="2.0828" layer="25" ratio="10" rot="SR0">&gt;NAME</text>
<text x="-9.6266" y="-4.9022" size="2.0828" layer="27" ratio="10" rot="SR0">&gt;VALUE</text>
</package>
</packages>
</library>
<library name="adafruit">
<packages>
<package name="ECE-A1EN221U">
<circle x="0" y="0" radius="5.0038" width="0.127" layer="21"/>
<wire x1="0.3302" y1="1.2446" x2="0.3302" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-0.3302" y1="1.2446" x2="-0.3302" y2="-1.27" width="0.4064" layer="21"/>
<pad name="P$1" x="-2.54" y="0" drill="0.8" shape="octagon"/>
<pad name="P$2" x="2.54" y="0" drill="0.8" shape="octagon"/>
<wire x1="-2.54" y1="0" x2="-0.2032" y2="0" width="0.127" layer="51"/>
<wire x1="2.54" y1="0" x2="0.2032" y2="0" width="0.127" layer="51"/>
<text x="-3.81" y="-7.62" size="1.27" layer="27">&gt;VALUE</text>
<text x="-3.81" y="6.35" size="1.27" layer="25">&gt;NAME</text>
</package>
</packages>
</library>
<library name="Shutter">
<packages>
<package name="TA8428KOS-ND">
<wire x1="-8.636" y1="1.524" x2="8.636" y2="1.524" width="0.127" layer="21"/>
<wire x1="8.636" y1="1.524" x2="8.636" y2="-1.524" width="0.127" layer="21"/>
<wire x1="8.636" y1="-1.524" x2="-8.636" y2="-1.524" width="0.127" layer="21"/>
<wire x1="-8.636" y1="-1.524" x2="-8.636" y2="1.524" width="0.127" layer="21"/>
<wire x1="-8.636" y1="-1.016" x2="8.636" y2="-1.016" width="0.127" layer="21"/>
<pad name="6" x="-5.08" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="5" x="-2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="4" x="0" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="3" x="2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="2" x="5.08" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="7" x="-7.62" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="1" x="7.62" y="0" drill="0.8128" shape="long" rot="R90"/>
</package>
</packages>
</library>
<library name="resistor">
<description>&lt;b&gt;Resistors, Capacitors, Inductors&lt;/b&gt;&lt;p&gt;
Based on the previous libraries:
&lt;ul&gt;
&lt;li&gt;r.lbr
&lt;li&gt;cap.lbr 
&lt;li&gt;cap-fe.lbr
&lt;li&gt;captant.lbr
&lt;li&gt;polcap.lbr
&lt;li&gt;ipc-smd.lbr
&lt;/ul&gt;
All SMD packages are defined according to the IPC specifications and  CECC&lt;p&gt;
&lt;author&gt;Created by librarian@cadsoft.de&lt;/author&gt;&lt;p&gt;
&lt;p&gt;
for Electrolyt Capacitors see also :&lt;p&gt;
www.bccomponents.com &lt;p&gt;
www.panasonic.com&lt;p&gt;
www.kemet.com&lt;p&gt;
&lt;p&gt;
for trimmer refence see : &lt;u&gt;www.electrospec-inc.com/cross_references/trimpotcrossref.asp&lt;/u&gt;&lt;p&gt;

&lt;map name="nav_main"&gt;
&lt;area shape="rect" coords="0,1,140,23" href="../military_specs.asp" title=""&gt;
&lt;area shape="rect" coords="0,24,140,51" href="../about.asp" title=""&gt;
&lt;area shape="rect" coords="1,52,140,77" href="../rfq.asp" title=""&gt;
&lt;area shape="rect" coords="0,78,139,103" href="../products.asp" title=""&gt;
&lt;area shape="rect" coords="1,102,138,128" href="../excess_inventory.asp" title=""&gt;
&lt;area shape="rect" coords="1,129,138,150" href="../edge.asp" title=""&gt;
&lt;area shape="rect" coords="1,151,139,178" href="../industry_links.asp" title=""&gt;
&lt;area shape="rect" coords="0,179,139,201" href="../comments.asp" title=""&gt;
&lt;area shape="rect" coords="1,203,138,231" href="../directory.asp" title=""&gt;
&lt;area shape="default" nohref&gt;
&lt;/map&gt;

&lt;html&gt;

&lt;title&gt;&lt;/title&gt;

 &lt;LINK REL="StyleSheet" TYPE="text/css" HREF="style-sheet.css"&gt;

&lt;body bgcolor="#ffffff" text="#000000" marginwidth="0" marginheight="0" topmargin="0" leftmargin="0"&gt;
&lt;table border=0 cellspacing=0 cellpadding=0 width="100%" cellpaddding=0 height="55%"&gt;
&lt;tr valign="top"&gt;

&lt;/td&gt;
&lt;! &lt;td width="10"&gt;&amp;nbsp;&lt;/td&gt;
&lt;td width="90%"&gt;

&lt;b&gt;&lt;font color="#0000FF" size="4"&gt;TRIM-POT CROSS REFERENCE&lt;/font&gt;&lt;/b&gt;
&lt;P&gt;
&lt;TABLE BORDER=0 CELLSPACING=1 CELLPADDING=2&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;RECTANGULAR MULTI-TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;BOURNS&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;BI&amp;nbsp;TECH&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;DALE-VISHAY&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;PHILIPS/MEPCO&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;MURATA&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;PANASONIC&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;SPECTROL&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;MILSPEC&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;&lt;TD&gt;&amp;nbsp;&lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3 &gt;
      3005P&lt;BR&gt;
      3006P&lt;BR&gt;
      3006W&lt;BR&gt;
      3006Y&lt;BR&gt;
      3009P&lt;BR&gt;
      3009W&lt;BR&gt;
      3009Y&lt;BR&gt;
      3057J&lt;BR&gt;
      3057L&lt;BR&gt;
      3057P&lt;BR&gt;
      3057Y&lt;BR&gt;
      3059J&lt;BR&gt;
      3059L&lt;BR&gt;
      3059P&lt;BR&gt;
      3059Y&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      89P&lt;BR&gt;
      89W&lt;BR&gt;
      89X&lt;BR&gt;
      89PH&lt;BR&gt;
      76P&lt;BR&gt;
      89XH&lt;BR&gt;
      78SLT&lt;BR&gt;
      78L&amp;nbsp;ALT&lt;BR&gt;
      56P&amp;nbsp;ALT&lt;BR&gt;
      78P&amp;nbsp;ALT&lt;BR&gt;
      T8S&lt;BR&gt;
      78L&lt;BR&gt;
      56P&lt;BR&gt;
      78P&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      T18/784&lt;BR&gt;
      783&lt;BR&gt;
      781&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      2199&lt;BR&gt;
      1697/1897&lt;BR&gt;
      1680/1880&lt;BR&gt;
      2187&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      8035EKP/CT20/RJ-20P&lt;BR&gt;
      -&lt;BR&gt;
      RJ-20X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      1211L&lt;BR&gt;
      8012EKQ&amp;nbsp;ALT&lt;BR&gt;
      8012EKR&amp;nbsp;ALT&lt;BR&gt;
      1211P&lt;BR&gt;
      8012EKJ&lt;BR&gt;
      8012EKL&lt;BR&gt;
      8012EKQ&lt;BR&gt;
      8012EKR&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      2101P&lt;BR&gt;
      2101W&lt;BR&gt;
      2101Y&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      2102L&lt;BR&gt;
      2102S&lt;BR&gt;
      2102Y&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      EVMCOG&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      43P&lt;BR&gt;
      43W&lt;BR&gt;
      43Y&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      40L&lt;BR&gt;
      40P&lt;BR&gt;
      40Y&lt;BR&gt;
      70Y-T602&lt;BR&gt;
      70L&lt;BR&gt;
      70P&lt;BR&gt;
      70Y&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      RT/RTR12&lt;BR&gt;
      RT/RTR12&lt;BR&gt;
      RT/RTR12&lt;BR&gt;
      -&lt;BR&gt;
      RJ/RJR12&lt;BR&gt;
      RJ/RJR12&lt;BR&gt;
      RJ/RJR12&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;&amp;nbsp;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;
      &lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;SQUARE MULTI-TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
   &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BOURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BI&amp;nbsp;TECH&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;DALE-VISHAY&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PHILIPS/MEPCO&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;MURATA&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PANASONIC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;SPECTROL&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;MILSPEC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      3250L&lt;BR&gt;
      3250P&lt;BR&gt;
      3250W&lt;BR&gt;
      3250X&lt;BR&gt;
      3252P&lt;BR&gt;
      3252W&lt;BR&gt;
      3252X&lt;BR&gt;
      3260P&lt;BR&gt;
      3260W&lt;BR&gt;
      3260X&lt;BR&gt;
      3262P&lt;BR&gt;
      3262W&lt;BR&gt;
      3262X&lt;BR&gt;
      3266P&lt;BR&gt;
      3266W&lt;BR&gt;
      3266X&lt;BR&gt;
      3290H&lt;BR&gt;
      3290P&lt;BR&gt;
      3290W&lt;BR&gt;
      3292P&lt;BR&gt;
      3292W&lt;BR&gt;
      3292X&lt;BR&gt;
      3296P&lt;BR&gt;
      3296W&lt;BR&gt;
      3296X&lt;BR&gt;
      3296Y&lt;BR&gt;
      3296Z&lt;BR&gt;
      3299P&lt;BR&gt;
      3299W&lt;BR&gt;
      3299X&lt;BR&gt;
      3299Y&lt;BR&gt;
      3299Z&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      66P&amp;nbsp;ALT&lt;BR&gt;
      66W&amp;nbsp;ALT&lt;BR&gt;
      66X&amp;nbsp;ALT&lt;BR&gt;
      66P&amp;nbsp;ALT&lt;BR&gt;
      66W&amp;nbsp;ALT&lt;BR&gt;
      66X&amp;nbsp;ALT&lt;BR&gt;
      -&lt;BR&gt;
      64W&amp;nbsp;ALT&lt;BR&gt;
      -&lt;BR&gt;
      64P&amp;nbsp;ALT&lt;BR&gt;
      64W&amp;nbsp;ALT&lt;BR&gt;
      64X&amp;nbsp;ALT&lt;BR&gt;
      64P&lt;BR&gt;
      64W&lt;BR&gt;
      64X&lt;BR&gt;
      66X&amp;nbsp;ALT&lt;BR&gt;
      66P&amp;nbsp;ALT&lt;BR&gt;
      66W&amp;nbsp;ALT&lt;BR&gt;
      66P&lt;BR&gt;
      66W&lt;BR&gt;
      66X&lt;BR&gt;
      67P&lt;BR&gt;
      67W&lt;BR&gt;
      67X&lt;BR&gt;
      67Y&lt;BR&gt;
      67Z&lt;BR&gt;
      68P&lt;BR&gt;
      68W&lt;BR&gt;
      68X&lt;BR&gt;
      67Y&amp;nbsp;ALT&lt;BR&gt;
      67Z&amp;nbsp;ALT&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      5050&lt;BR&gt;
      5091&lt;BR&gt;
      5080&lt;BR&gt;
      5087&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      T63YB&lt;BR&gt;
      T63XB&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      5887&lt;BR&gt;
      5891&lt;BR&gt;
      5880&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      T93Z&lt;BR&gt;
      T93YA&lt;BR&gt;
      T93XA&lt;BR&gt;
      T93YB&lt;BR&gt;
      T93XB&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      8026EKP&lt;BR&gt;
      8026EKW&lt;BR&gt;
      8026EKM&lt;BR&gt;
      8026EKP&lt;BR&gt;
      8026EKB&lt;BR&gt;
      8026EKM&lt;BR&gt;
      1309X&lt;BR&gt;
      1309P&lt;BR&gt;
      1309W&lt;BR&gt;
      8024EKP&lt;BR&gt;
      8024EKW&lt;BR&gt;
      8024EKN&lt;BR&gt;
      RJ-9P/CT9P&lt;BR&gt;
      RJ-9W&lt;BR&gt;
      RJ-9X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      3103P&lt;BR&gt;
      3103Y&lt;BR&gt;
      3103Z&lt;BR&gt;
      3103P&lt;BR&gt;
      3103Y&lt;BR&gt;
      3103Z&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      3105P/3106P&lt;BR&gt;
      3105W/3106W&lt;BR&gt;
      3105X/3106X&lt;BR&gt;
      3105Y/3106Y&lt;BR&gt;
      3105Z/3105Z&lt;BR&gt;
      3102P&lt;BR&gt;
      3102W&lt;BR&gt;
      3102X&lt;BR&gt;
      3102Y&lt;BR&gt;
      3102Z&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMCBG&lt;BR&gt;
      EVMCCG&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      55-1-X&lt;BR&gt;
      55-4-X&lt;BR&gt;
      55-3-X&lt;BR&gt;
      55-2-X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      50-2-X&lt;BR&gt;
      50-4-X&lt;BR&gt;
      50-3-X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      64P&lt;BR&gt;
      64W&lt;BR&gt;
      64X&lt;BR&gt;
      64Y&lt;BR&gt;
      64Z&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      RT/RTR22&lt;BR&gt;
      RT/RTR22&lt;BR&gt;
      RT/RTR22&lt;BR&gt;
      RT/RTR22&lt;BR&gt;
      RJ/RJR22&lt;BR&gt;
      RJ/RJR22&lt;BR&gt;
      RJ/RJR22&lt;BR&gt;
      RT/RTR26&lt;BR&gt;
      RT/RTR26&lt;BR&gt;
      RT/RTR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RT/RTR24&lt;BR&gt;
      RT/RTR24&lt;BR&gt;
      RT/RTR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;&amp;nbsp;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;
      &lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;SINGLE TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BOURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BI&amp;nbsp;TECH&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;DALE-VISHAY&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PHILIPS/MEPCO&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;MURATA&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PANASONIC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;SPECTROL&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;MILSPEC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      3323P&lt;BR&gt;
      3323S&lt;BR&gt;
      3323W&lt;BR&gt;
      3329H&lt;BR&gt;
      3329P&lt;BR&gt;
      3329W&lt;BR&gt;
      3339H&lt;BR&gt;
      3339P&lt;BR&gt;
      3339W&lt;BR&gt;
      3352E&lt;BR&gt;
      3352H&lt;BR&gt;
      3352K&lt;BR&gt;
      3352P&lt;BR&gt;
      3352T&lt;BR&gt;
      3352V&lt;BR&gt;
      3352W&lt;BR&gt;
      3362H&lt;BR&gt;
      3362M&lt;BR&gt;
      3362P&lt;BR&gt;
      3362R&lt;BR&gt;
      3362S&lt;BR&gt;
      3362U&lt;BR&gt;
      3362W&lt;BR&gt;
      3362X&lt;BR&gt;
      3386B&lt;BR&gt;
      3386C&lt;BR&gt;
      3386F&lt;BR&gt;
      3386H&lt;BR&gt;
      3386K&lt;BR&gt;
      3386M&lt;BR&gt;
      3386P&lt;BR&gt;
      3386S&lt;BR&gt;
      3386W&lt;BR&gt;
      3386X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      25P&lt;BR&gt;
      25S&lt;BR&gt;
      25RX&lt;BR&gt;
      82P&lt;BR&gt;
      82M&lt;BR&gt;
      82PA&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      91E&lt;BR&gt;
      91X&lt;BR&gt;
      91T&lt;BR&gt;
      91B&lt;BR&gt;
      91A&lt;BR&gt;
      91V&lt;BR&gt;
      91W&lt;BR&gt;
      25W&lt;BR&gt;
      25V&lt;BR&gt;
      25P&lt;BR&gt;
      -&lt;BR&gt;
      25S&lt;BR&gt;
      25U&lt;BR&gt;
      25RX&lt;BR&gt;
      25X&lt;BR&gt;
      72XW&lt;BR&gt;
      72XL&lt;BR&gt;
      72PM&lt;BR&gt;
      72RX&lt;BR&gt;
      -&lt;BR&gt;
      72PX&lt;BR&gt;
      72P&lt;BR&gt;
      72RXW&lt;BR&gt;
      72RXL&lt;BR&gt;
      72X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      T7YB&lt;BR&gt;
      T7YA&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      TXD&lt;BR&gt;
      TYA&lt;BR&gt;
      TYP&lt;BR&gt;
      -&lt;BR&gt;
      TYD&lt;BR&gt;
      TX&lt;BR&gt;
      -&lt;BR&gt;
      150SX&lt;BR&gt;
      100SX&lt;BR&gt;
      102T&lt;BR&gt;
      101S&lt;BR&gt;
      190T&lt;BR&gt;
      150TX&lt;BR&gt;
      101&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      101SX&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      ET6P&lt;BR&gt;
      ET6S&lt;BR&gt;
      ET6X&lt;BR&gt;
      RJ-6W/8014EMW&lt;BR&gt;
      RJ-6P/8014EMP&lt;BR&gt;
      RJ-6X/8014EMX&lt;BR&gt;
      TM7W&lt;BR&gt;
      TM7P&lt;BR&gt;
      TM7X&lt;BR&gt;
      -&lt;BR&gt;
      8017SMS&lt;BR&gt;
      -&lt;BR&gt;
      8017SMB&lt;BR&gt;
      8017SMA&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      CT-6W&lt;BR&gt;
      CT-6H&lt;BR&gt;
      CT-6P&lt;BR&gt;
      CT-6R&lt;BR&gt;
      -&lt;BR&gt;
      CT-6V&lt;BR&gt;
      CT-6X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      8038EKV&lt;BR&gt;
      -&lt;BR&gt;
      8038EKX&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      8038EKP&lt;BR&gt;
      8038EKZ&lt;BR&gt;
      8038EKW&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      3321H&lt;BR&gt;
      3321P&lt;BR&gt;
      3321N&lt;BR&gt;
      1102H&lt;BR&gt;
      1102P&lt;BR&gt;
      1102T&lt;BR&gt;
      RVA0911V304A&lt;BR&gt;
      -&lt;BR&gt;
      RVA0911H413A&lt;BR&gt;
      RVG0707V100A&lt;BR&gt;
      RVA0607V(H)306A&lt;BR&gt;
      RVA1214H213A&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      3104B&lt;BR&gt;
      3104C&lt;BR&gt;
      3104F&lt;BR&gt;
      3104H&lt;BR&gt;
      -&lt;BR&gt;
      3104M&lt;BR&gt;
      3104P&lt;BR&gt;
      3104S&lt;BR&gt;
      3104W&lt;BR&gt;
      3104X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      EVMQ0G&lt;BR&gt;
      EVMQIG&lt;BR&gt;
      EVMQ3G&lt;BR&gt;
      EVMS0G&lt;BR&gt;
      EVMQ0G&lt;BR&gt;
      EVMG0G&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMK4GA00B&lt;BR&gt;
      EVM30GA00B&lt;BR&gt;
      EVMK0GA00B&lt;BR&gt;
      EVM38GA00B&lt;BR&gt;
      EVMB6&lt;BR&gt;
      EVLQ0&lt;BR&gt;
      -&lt;BR&gt;
      EVMMSG&lt;BR&gt;
      EVMMBG&lt;BR&gt;
      EVMMAG&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMMCS&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMM1&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMM0&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMM3&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      62-3-1&lt;BR&gt;
      62-1-2&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      67R&lt;BR&gt;
      -&lt;BR&gt;
      67P&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      67X&lt;BR&gt;
      63V&lt;BR&gt;
      63S&lt;BR&gt;
      63M&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      63H&lt;BR&gt;
      63P&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      63X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      RJ/RJR50&lt;BR&gt;
      RJ/RJR50&lt;BR&gt;
      RJ/RJR50&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
&lt;/TABLE&gt;
&lt;P&gt;&amp;nbsp;&lt;P&gt;
&lt;TABLE BORDER=0 CELLSPACING=1 CELLPADDING=3&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=7&gt;
      &lt;FONT color="#0000FF" SIZE=4 FACE=ARIAL&gt;&lt;B&gt;SMD TRIM-POT CROSS REFERENCE&lt;/B&gt;&lt;/FONT&gt;
      &lt;P&gt;
      &lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;MULTI-TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BOURNS&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BI&amp;nbsp;TECH&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;DALE-VISHAY&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PHILIPS/MEPCO&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PANASONIC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;TOCOS&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;AUX/KYOCERA&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      3224G&lt;BR&gt;
      3224J&lt;BR&gt;
      3224W&lt;BR&gt;
      3269P&lt;BR&gt;
      3269W&lt;BR&gt;
      3269X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      44G&lt;BR&gt;
      44J&lt;BR&gt;
      44W&lt;BR&gt;
      84P&lt;BR&gt;
      84W&lt;BR&gt;
      84X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      ST63Z&lt;BR&gt;
      ST63Y&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      ST5P&lt;BR&gt;
      ST5W&lt;BR&gt;
      ST5X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=7&gt;&amp;nbsp;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=7&gt;
      &lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;SINGLE TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BOURNS&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BI&amp;nbsp;TECH&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;DALE-VISHAY&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PHILIPS/MEPCO&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PANASONIC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;TOCOS&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;AUX/KYOCERA&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      3314G&lt;BR&gt;
      3314J&lt;BR&gt;
      3364A/B&lt;BR&gt;
      3364C/D&lt;BR&gt;
      3364W/X&lt;BR&gt;
      3313G&lt;BR&gt;
      3313J&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      23B&lt;BR&gt;
      23A&lt;BR&gt;
      21X&lt;BR&gt;
      21W&lt;BR&gt;
      -&lt;BR&gt;
      22B&lt;BR&gt;
      22A&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      ST5YL/ST53YL&lt;BR&gt;
      ST5YJ/5T53YJ&lt;BR&gt;
      ST-23A&lt;BR&gt;
      ST-22B&lt;BR&gt;
      ST-22&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      ST-4B&lt;BR&gt;
      ST-4A&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      ST-3B&lt;BR&gt;
      ST-3A&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      EVM-6YS&lt;BR&gt;
      EVM-1E&lt;BR&gt;
      EVM-1G&lt;BR&gt;
      EVM-1D&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      G4B&lt;BR&gt;
      G4A&lt;BR&gt;
      TR04-3S1&lt;BR&gt;
      TRG04-2S1&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      DVR-43A&lt;BR&gt;
      CVR-42C&lt;BR&gt;
      CVR-42A/C&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
&lt;/TABLE&gt;
&lt;P&gt;
&lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;ALT =&amp;nbsp;ALTERNATE&lt;/B&gt;&lt;/FONT&gt;
&lt;P&gt;

&amp;nbsp;
&lt;P&gt;
&lt;/td&gt;
&lt;/tr&gt;
&lt;/table&gt;
&lt;/BODY&gt;&lt;/HTML&gt;</description>
<packages>
<package name="M1206">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="1.143" y1="0.8382" x2="-1.143" y2="0.8382" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-0.8382" x2="-1.143" y2="-0.8382" width="0.1524" layer="51"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-0.9144" x2="-1.1176" y2="0.9144" layer="51"/>
<rectangle x1="1.1176" y1="-0.9144" x2="1.7018" y2="0.9144" layer="51"/>
<rectangle x1="-0.3" y1="-0.8001" x2="0.3" y2="0.8001" layer="35"/>
</package>
</packages>
</library>
</libraries>
<attributes>
</attributes>
<variantdefs>
</variantdefs>
<classes>
<class number="0" name="default" width="1.016" drill="0.254">
<clearance class="0" value="0.254"/>
</class>
</classes>
<designrules name="default">
<description language="de">&lt;b&gt;EAGLE Design Rules&lt;/b&gt;
&lt;p&gt;
Die Standard-Design-Rules sind so gewählt, dass sie für 
die meisten Anwendungen passen. Sollte ihre Platine 
besondere Anforderungen haben, treffen Sie die erforderlichen
Einstellungen hier und speichern die Design Rules unter 
einem neuen Namen ab.</description>
<description language="en">&lt;b&gt;EAGLE Design Rules&lt;/b&gt;
&lt;p&gt;
The default Design Rules have been set to cover
a wide range of applications. Your particular design
may have different requirements, so please make the
necessary adjustments and save your customized
design rules under a new name.</description>
<param name="layerSetup" value="(1*16)"/>
<param name="mtCopper" value="0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm 0.035mm"/>
<param name="mtIsolate" value="1.5mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm 0.15mm 0.2mm"/>
<param name="mdWireWire" value="8mil"/>
<param name="mdWirePad" value="8mil"/>
<param name="mdWireVia" value="8mil"/>
<param name="mdPadPad" value="8mil"/>
<param name="mdPadVia" value="8mil"/>
<param name="mdViaVia" value="8mil"/>
<param name="mdSmdPad" value="8mil"/>
<param name="mdSmdVia" value="8mil"/>
<param name="mdSmdSmd" value="8mil"/>
<param name="mdViaViaSameLayer" value="8mil"/>
<param name="mnLayersViaInSmd" value="2"/>
<param name="mdCopperDimension" value="40mil"/>
<param name="mdDrill" value="8mil"/>
<param name="mdSmdStop" value="0mil"/>
<param name="msWidth" value="10mil"/>
<param name="msDrill" value="24mil"/>
<param name="msMicroVia" value="9.99mm"/>
<param name="msBlindViaRatio" value="0.5"/>
<param name="rvPadTop" value="0.25"/>
<param name="rvPadInner" value="0.25"/>
<param name="rvPadBottom" value="0.25"/>
<param name="rvViaOuter" value="0.25"/>
<param name="rvViaInner" value="0.25"/>
<param name="rvMicroViaOuter" value="0.25"/>
<param name="rvMicroViaInner" value="0.25"/>
<param name="rlMinPadTop" value="10mil"/>
<param name="rlMaxPadTop" value="20mil"/>
<param name="rlMinPadInner" value="10mil"/>
<param name="rlMaxPadInner" value="20mil"/>
<param name="rlMinPadBottom" value="10mil"/>
<param name="rlMaxPadBottom" value="20mil"/>
<param name="rlMinViaOuter" value="8mil"/>
<param name="rlMaxViaOuter" value="20mil"/>
<param name="rlMinViaInner" value="8mil"/>
<param name="rlMaxViaInner" value="20mil"/>
<param name="rlMinMicroViaOuter" value="4mil"/>
<param name="rlMaxMicroViaOuter" value="20mil"/>
<param name="rlMinMicroViaInner" value="4mil"/>
<param name="rlMaxMicroViaInner" value="20mil"/>
<param name="psTop" value="-1"/>
<param name="psBottom" value="-1"/>
<param name="psFirst" value="-1"/>
<param name="psElongationLong" value="100"/>
<param name="psElongationOffset" value="100"/>
<param name="mvStopFrame" value="1"/>
<param name="mvCreamFrame" value="0"/>
<param name="mlMinStopFrame" value="4mil"/>
<param name="mlMaxStopFrame" value="4mil"/>
<param name="mlMinCreamFrame" value="0mil"/>
<param name="mlMaxCreamFrame" value="0mil"/>
<param name="mlViaStopLimit" value="0mil"/>
<param name="srRoundness" value="0"/>
<param name="srMinRoundness" value="0mil"/>
<param name="srMaxRoundness" value="0mil"/>
<param name="slThermalIsolate" value="10mil"/>
<param name="slThermalsForVias" value="0"/>
<param name="dpMaxLengthDifference" value="10mm"/>
<param name="dpGapFactor" value="2.5"/>
<param name="checkGrid" value="0"/>
<param name="checkAngle" value="0"/>
<param name="checkFont" value="1"/>
<param name="checkRestrict" value="1"/>
<param name="useDiameter" value="13"/>
<param name="maxErrors" value="50"/>
</designrules>
<autorouter>
<pass name="Default">
<param name="RoutingGrid" value="20mil"/>
<param name="tpViaShape" value="round"/>
<param name="PrefDir.1" value="|"/>
<param name="PrefDir.2" value="0"/>
<param name="PrefDir.3" value="0"/>
<param name="PrefDir.4" value="0"/>
<param name="PrefDir.5" value="0"/>
<param name="PrefDir.6" value="0"/>
<param name="PrefDir.7" value="0"/>
<param name="PrefDir.8" value="0"/>
<param name="PrefDir.9" value="0"/>
<param name="PrefDir.10" value="0"/>
<param name="PrefDir.11" value="0"/>
<param name="PrefDir.12" value="0"/>
<param name="PrefDir.13" value="0"/>
<param name="PrefDir.14" value="0"/>
<param name="PrefDir.15" value="0"/>
<param name="PrefDir.16" value="-"/>
<param name="cfVia" value="8"/>
<param name="cfNonPref" value="5"/>
<param name="cfChangeDir" value="2"/>
<param name="cfOrthStep" value="2"/>
<param name="cfDiagStep" value="3"/>
<param name="cfExtdStep" value="0"/>
<param name="cfBonusStep" value="1"/>
<param name="cfMalusStep" value="1"/>
<param name="cfPadImpact" value="4"/>
<param name="cfSmdImpact" value="4"/>
<param name="cfBusImpact" value="0"/>
<param name="cfHugging" value="3"/>
<param name="cfAvoid" value="4"/>
<param name="cfPolygon" value="10"/>
<param name="cfBase.1" value="0"/>
<param name="cfBase.2" value="1"/>
<param name="cfBase.3" value="1"/>
<param name="cfBase.4" value="1"/>
<param name="cfBase.5" value="1"/>
<param name="cfBase.6" value="1"/>
<param name="cfBase.7" value="1"/>
<param name="cfBase.8" value="1"/>
<param name="cfBase.9" value="1"/>
<param name="cfBase.10" value="1"/>
<param name="cfBase.11" value="1"/>
<param name="cfBase.12" value="1"/>
<param name="cfBase.13" value="1"/>
<param name="cfBase.14" value="1"/>
<param name="cfBase.15" value="1"/>
<param name="cfBase.16" value="0"/>
<param name="mnVias" value="20"/>
<param name="mnSegments" value="9999"/>
<param name="mnExtdSteps" value="9999"/>
<param name="mnRipupLevel" value="10"/>
<param name="mnRipupSteps" value="100"/>
<param name="mnRipupTotal" value="100"/>
</pass>
<pass name="Follow-me" refer="Default" active="yes">
</pass>
<pass name="Busses" refer="Default" active="yes">
<param name="cfNonPref" value="4"/>
<param name="cfBusImpact" value="4"/>
<param name="cfHugging" value="0"/>
<param name="mnVias" value="0"/>
</pass>
<pass name="Route" refer="Default" active="yes">
</pass>
<pass name="Optimize1" refer="Default" active="yes">
<param name="cfVia" value="99"/>
<param name="cfExtdStep" value="10"/>
<param name="cfHugging" value="1"/>
<param name="mnExtdSteps" value="1"/>
<param name="mnRipupLevel" value="0"/>
</pass>
<pass name="Optimize2" refer="Optimize1" active="yes">
<param name="cfNonPref" value="0"/>
<param name="cfChangeDir" value="6"/>
<param name="cfExtdStep" value="0"/>
<param name="cfBonusStep" value="2"/>
<param name="cfMalusStep" value="2"/>
<param name="cfPadImpact" value="2"/>
<param name="cfSmdImpact" value="2"/>
<param name="cfHugging" value="0"/>
</pass>
<pass name="Optimize3" refer="Optimize2" active="yes">
<param name="cfChangeDir" value="8"/>
<param name="cfPadImpact" value="0"/>
<param name="cfSmdImpact" value="0"/>
</pass>
<pass name="Optimize4" refer="Optimize3" active="yes">
<param name="cfChangeDir" value="25"/>
</pass>
</autorouter>
<elements>
<element name="MOTOR_V" library="con-amp" package="10X02MTA" value="" x="12.7" y="25.4" smashed="yes" rot="R90">
<attribute name="NAME" x="9.6012" y="22.7838" size="1.016" layer="25" rot="R90"/>
<attribute name="VALUE" x="10.5491" y="22.8539" size="1.27" layer="27" rot="R90"/>
</element>
<element name="TL_1" library="con-amp" package="10X02MTA" value="" x="7.62" y="33.655" smashed="yes" rot="R90">
<attribute name="NAME" x="10.8712" y="31.0388" size="1.27" layer="25" rot="R90"/>
<attribute name="VALUE" x="5.4691" y="31.1089" size="1.27" layer="27" rot="R90"/>
</element>
<element name="TL_2" library="con-amp" package="10X02MTA" value="" x="44.45" y="34.29" smashed="yes" rot="R270">
<attribute name="NAME" x="41.1988" y="36.9062" size="1.27" layer="25" rot="R270"/>
<attribute name="VALUE" x="46.6009" y="36.8361" size="1.27" layer="27" rot="R270"/>
</element>
<element name="U1" library="Texas Instruments_By_element14_Batch_1" package="DIP254P762X508-14" value="SN74LS06N" x="19.05" y="21.59" smashed="yes" rot="R270">
<attribute name="PACKAGE" value="PDIP-14" x="12.7" y="0" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="OC_NEWARK" value="67K1093" x="12.7" y="0" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="MPN" value="SN74LS06N" x="12.7" y="0" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="SUPPLIER" value="Texas Instruments" x="12.7" y="0" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="OC_FARNELL" value="1739683" x="12.7" y="0" size="1.778" layer="27" rot="R270" display="off"/>
<attribute name="NAME" x="38.5826" y="23.8506" size="1.27" layer="25" ratio="10" rot="SR90"/>
<attribute name="VALUE" x="16.6878" y="21.0566" size="1.016" layer="27" ratio="10" rot="SR89.3"/>
</element>
<element name="TL_3" library="con-amp" package="10X02MTA" value="" x="7.62" y="18.161" smashed="yes" rot="R90">
<attribute name="NAME" x="10.8712" y="15.5448" size="1.27" layer="25" rot="R90"/>
<attribute name="VALUE" x="5.4691" y="15.6149" size="1.27" layer="27" rot="R90"/>
</element>
<element name="TL_4" library="con-amp" package="10X02MTA" value="" x="44.45" y="17.78" smashed="yes" rot="R270">
<attribute name="NAME" x="41.1988" y="20.3962" size="1.27" layer="25" rot="R270"/>
<attribute name="VALUE" x="46.6009" y="20.3261" size="1.27" layer="27" rot="R270"/>
</element>
<element name="S3" library="con-amp" package="10X02MTA" value="" x="7.62" y="11.43" smashed="yes" rot="R90">
<attribute name="NAME" x="10.8712" y="8.8138" size="1.27" layer="25" rot="R90"/>
<attribute name="VALUE" x="5.4691" y="8.8839" size="1.27" layer="27" rot="R90"/>
</element>
<element name="U$3" library="Shutter" package="TA8428KOS-ND" value="TA8428K(S)" x="16.51" y="5.08" smashed="yes"/>
<element name="S2" library="con-amp" package="10X02MTA" value="" x="44.45" y="40.64" smashed="yes" rot="R270">
<attribute name="NAME" x="41.1988" y="43.2562" size="1.27" layer="25" rot="R270"/>
<attribute name="VALUE" x="46.6009" y="43.1861" size="1.27" layer="27" rot="R270"/>
</element>
<element name="U$1" library="Shutter" package="TA8428KOS-ND" value="TA8428K(S)" x="35.56" y="45.72" smashed="yes" rot="R180"/>
<element name="S1" library="con-amp" package="10X02MTA" value="" x="7.62" y="40.64" smashed="yes" rot="R90">
<attribute name="NAME" x="10.8712" y="41.8338" size="1.27" layer="25" rot="R90"/>
<attribute name="VALUE" x="5.4691" y="38.0939" size="1.27" layer="27" rot="R90"/>
</element>
<element name="U$4" library="Shutter" package="TA8428KOS-ND" value="TA8428K(S)" x="16.51" y="45.72" smashed="yes" rot="R180"/>
<element name="S4" library="con-amp" package="10X02MTA" value="" x="44.45" y="11.43" smashed="yes" rot="R270">
<attribute name="NAME" x="41.1988" y="10.2362" size="1.27" layer="25" rot="R270"/>
<attribute name="VALUE" x="46.6009" y="13.9761" size="1.27" layer="27" rot="R270"/>
</element>
<element name="U$2" library="Shutter" package="TA8428KOS-ND" value="TA8428K(S)" x="35.56" y="5.08" smashed="yes"/>
<element name="C1" library="adafruit" package="ECE-A1EN221U" value="ECE-A1EN221U" x="15.24" y="38.1" smashed="yes" rot="R180">
<attribute name="NAME" x="20.32" y="34.29" size="1.27" layer="25" rot="R180"/>
</element>
<element name="C2" library="adafruit" package="ECE-A1EN221U" value="ECE-A1EN221U" x="36.83" y="38.1" smashed="yes" rot="R180">
<attribute name="NAME" x="33.02" y="34.29" size="1.27" layer="25" rot="R180"/>
</element>
<element name="C3" library="adafruit" package="ECE-A1EN221U" value="ECE-A1EN221U" x="15.24" y="13.97" smashed="yes">
<attribute name="NAME" x="17.78" y="19.05" size="1.27" layer="25"/>
</element>
<element name="C4" library="adafruit" package="ECE-A1EN221U" value="ECE-A1EN221U" x="36.83" y="13.97" smashed="yes">
<attribute name="NAME" x="33.02" y="19.05" size="1.27" layer="25"/>
</element>
<element name="R1" library="con-amp" package="10X02MTA" value="250R" x="24.13" y="34.29" smashed="yes" rot="R90">
<attribute name="NAME" x="27.3812" y="31.6738" size="1.27" layer="25" rot="R90"/>
</element>
<element name="R2" library="con-amp" package="10X02MTA" value="250R" x="27.94" y="34.29" smashed="yes" rot="R270">
<attribute name="NAME" x="24.6888" y="34.3662" size="1.27" layer="25" rot="R270"/>
</element>
<element name="R3" library="con-amp" package="10X02MTA" value="250R" x="24.13" y="16.51" smashed="yes" rot="R90">
<attribute name="NAME" x="27.3812" y="16.4338" size="1.27" layer="25" rot="R90"/>
</element>
<element name="R4" library="con-amp" package="10X02MTA" value="250R" x="27.94" y="16.51" smashed="yes" rot="R270">
<attribute name="NAME" x="24.6888" y="19.1262" size="1.27" layer="25" rot="R270"/>
</element>
<element name="LOGIC_V" library="con-amp" package="10X02MTA" value="" x="40.64" y="25.4" smashed="yes" rot="R270">
<attribute name="NAME" x="43.7388" y="29.2862" size="1.016" layer="25" rot="R270"/>
<attribute name="VALUE" x="42.7909" y="27.9461" size="1.27" layer="27" rot="R270"/>
</element>
<element name="R1N" library="resistor" package="M1206" value="50k" x="24.13" y="40.64" rot="R90"/>
<element name="R2N" library="resistor" package="M1206" value="" x="27.94" y="40.64" rot="R90"/>
<element name="R3N" library="resistor" package="M1206" value="" x="24.13" y="10.16" rot="R90"/>
<element name="R4N" library="resistor" package="M1206" value="" x="27.94" y="10.16" rot="R90"/>
</elements>
<signals>
<signal name="N$6">
<contactref element="U1" pad="5"/>
<contactref element="TL_3" pad="2"/>
<contactref element="U$3" pad="1"/>
<wire x1="23.876" y1="8.636" x2="23.876" y2="5.08" width="1.016" layer="16"/>
<wire x1="6.096" y1="8.636" x2="23.876" y2="8.636" width="1.016" layer="16"/>
<wire x1="5.08" y1="9.652" x2="6.096" y2="8.636" width="1.016" layer="16"/>
<wire x1="5.08" y1="16.764" x2="5.08" y2="9.652" width="1.016" layer="16"/>
<wire x1="7.62" y1="16.764" x2="5.08" y2="16.764" width="1.016" layer="16"/>
<wire x1="23.876" y1="5.08" x2="24.13" y2="5.08" width="1.016" layer="16"/>
<wire x1="7.62" y1="16.764" x2="7.62" y2="16.891" width="1.016" layer="16"/>
<wire x1="20.828" y1="32.512" x2="24.13" y2="29.21" width="1.016" layer="16"/>
<wire x1="13.208" y1="32.512" x2="20.828" y2="32.512" width="1.016" layer="16"/>
<wire x1="5.08" y1="24.384" x2="13.208" y2="32.512" width="1.016" layer="16"/>
<wire x1="5.08" y1="16.764" x2="5.08" y2="24.384" width="1.016" layer="16"/>
</signal>
<signal name="N$15">
<contactref element="U$3" pad="3"/>
<contactref element="C3" pad="P$2"/>
<contactref element="R3" pad="1"/>
<wire x1="17.78" y1="6.604" x2="17.78" y2="13.97" width="1.016" layer="1"/>
<wire x1="18.796" y1="5.588" x2="17.78" y2="6.604" width="1.016" layer="1"/>
<wire x1="18.796" y1="5.08" x2="18.796" y2="5.588" width="1.016" layer="1"/>
<wire x1="18.796" y1="5.08" x2="19.05" y2="5.08" width="1.016" layer="1"/>
<wire x1="23.368" y1="17.272" x2="23.876" y2="17.78" width="1.016" layer="16"/>
<wire x1="17.78" y1="17.272" x2="23.368" y2="17.272" width="1.016" layer="16"/>
<wire x1="17.78" y1="13.97" x2="17.78" y2="17.272" width="1.016" layer="1"/>
<wire x1="23.876" y1="17.78" x2="24.13" y2="17.78" width="1.016" layer="16"/>
<via x="17.78" y="17.272" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$16">
<contactref element="S3" pad="2"/>
<contactref element="C3" pad="P$1"/>
<contactref element="R3" pad="2"/>
<wire x1="9.144" y1="10.16" x2="12.7" y2="13.716" width="1.016" layer="16"/>
<wire x1="7.62" y1="10.16" x2="9.144" y2="10.16" width="1.016" layer="16"/>
<wire x1="12.7" y1="13.716" x2="12.7" y2="13.97" width="1.016" layer="16"/>
<wire x1="23.368" y1="15.748" x2="23.876" y2="15.24" width="1.016" layer="16"/>
<wire x1="14.224" y1="15.748" x2="23.368" y2="15.748" width="1.016" layer="16"/>
<wire x1="12.7" y1="14.224" x2="14.224" y2="15.748" width="1.016" layer="16"/>
<wire x1="23.876" y1="15.24" x2="24.13" y2="15.24" width="1.016" layer="16"/>
<wire x1="12.7" y1="14.224" x2="12.7" y2="13.97" width="1.016" layer="16"/>
</signal>
<signal name="N$5">
<contactref element="U1" pad="6"/>
<contactref element="U$3" pad="2"/>
<contactref element="R3N" pad="2"/>
<wire x1="21.844" y1="11.176" x2="23.876" y2="11.176" width="1.016" layer="1"/>
<wire x1="21.844" y1="5.08" x2="21.844" y2="11.176" width="1.016" layer="1"/>
<wire x1="23.876" y1="11.176" x2="24.13" y2="11.56" width="1.016" layer="1"/>
<wire x1="21.844" y1="5.08" x2="21.59" y2="5.08" width="1.016" layer="1"/>
<wire x1="19.812" y1="27.432" x2="21.59" y2="29.21" width="1.016" layer="16"/>
<wire x1="18.796" y1="27.432" x2="19.812" y2="27.432" width="1.016" layer="16"/>
<wire x1="16.256" y1="24.892" x2="18.796" y2="27.432" width="1.016" layer="1"/>
<wire x1="16.256" y1="13.208" x2="16.256" y2="24.892" width="1.016" layer="1"/>
<wire x1="18.288" y1="11.176" x2="16.256" y2="13.208" width="1.016" layer="16"/>
<wire x1="21.844" y1="11.176" x2="18.288" y2="11.176" width="1.016" layer="16"/>
<via x="18.796" y="27.432" extent="1-16" drill="0.6096"/>
<via x="16.256" y="13.208" extent="1-16" drill="0.6096"/>
<via x="21.844" y="11.176" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$12">
<contactref element="S3" pad="1"/>
<contactref element="U$3" pad="5"/>
<wire x1="13.208" y1="4.572" x2="13.716" y2="5.08" width="1.016" layer="1"/>
<wire x1="13.208" y1="4.064" x2="13.208" y2="4.572" width="1.016" layer="1"/>
<wire x1="11.684" y1="2.54" x2="13.208" y2="4.064" width="1.016" layer="1"/>
<wire x1="7.112" y1="2.54" x2="11.684" y2="2.54" width="1.016" layer="1"/>
<wire x1="7.112" y1="7.62" x2="7.112" y2="2.54" width="1.016" layer="1"/>
<wire x1="5.08" y1="9.652" x2="7.112" y2="7.62" width="1.016" layer="1"/>
<wire x1="5.08" y1="10.668" x2="5.08" y2="9.652" width="1.016" layer="1"/>
<wire x1="7.112" y1="12.7" x2="5.08" y2="10.668" width="1.016" layer="1"/>
<wire x1="7.62" y1="12.7" x2="7.112" y2="12.7" width="1.016" layer="1"/>
<wire x1="13.716" y1="5.08" x2="13.97" y2="5.08" width="1.016" layer="1"/>
</signal>
<signal name="N$7">
<contactref element="U$1" pad="3"/>
<contactref element="C2" pad="P$2"/>
<contactref element="R2" pad="1"/>
<wire x1="33.02" y1="39.116" x2="33.274" y2="38.862" width="1.016" layer="1"/>
<wire x1="33.274" y1="38.862" x2="34.036" y2="38.1" width="1.016" layer="1"/>
<wire x1="33.02" y1="45.72" x2="33.02" y2="39.116" width="1.016" layer="1"/>
<wire x1="34.036" y1="38.1" x2="34.29" y2="38.1" width="1.016" layer="1"/>
<wire x1="28.956" y1="34.036" x2="27.94" y2="33.02" width="1.016" layer="16"/>
<wire x1="33.02" y1="34.036" x2="28.956" y2="34.036" width="1.016" layer="16"/>
<wire x1="33.02" y1="38.608" x2="33.02" y2="34.036" width="1.016" layer="1"/>
<wire x1="33.02" y1="38.608" x2="33.274" y2="38.862" width="1.016" layer="1"/>
<via x="33.02" y="34.036" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$8">
<contactref element="S2" pad="2"/>
<contactref element="C2" pad="P$1"/>
<contactref element="R2" pad="2"/>
<wire x1="43.18" y1="41.656" x2="39.624" y2="38.1" width="1.016" layer="1"/>
<wire x1="44.196" y1="41.656" x2="43.18" y2="41.656" width="1.016" layer="1"/>
<wire x1="39.624" y1="38.1" x2="39.37" y2="38.1" width="1.016" layer="1"/>
<wire x1="44.196" y1="41.656" x2="44.45" y2="41.91" width="1.016" layer="1"/>
<wire x1="31.496" y1="35.56" x2="27.94" y2="35.56" width="1.016" layer="1"/>
<wire x1="31.496" y1="32.512" x2="31.496" y2="35.56" width="1.016" layer="1"/>
<wire x1="33.02" y1="30.988" x2="31.496" y2="32.512" width="1.016" layer="1"/>
<wire x1="36.068" y1="30.988" x2="33.02" y2="30.988" width="1.016" layer="16"/>
<wire x1="39.116" y1="34.036" x2="36.068" y2="30.988" width="1.016" layer="1"/>
<wire x1="39.116" y1="38.1" x2="39.116" y2="34.036" width="1.016" layer="1"/>
<wire x1="39.116" y1="38.1" x2="39.37" y2="38.1" width="1.016" layer="1"/>
<via x="33.02" y="30.988" extent="1-16" drill="0.6096"/>
<via x="36.068" y="30.988" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$17">
<contactref element="S2" pad="1"/>
<contactref element="U$1" pad="5"/>
<wire x1="38.1" y1="43.18" x2="38.1" y2="45.72" width="1.016" layer="16"/>
<wire x1="40.132" y1="43.18" x2="38.1" y2="43.18" width="1.016" layer="16"/>
<wire x1="43.688" y1="39.624" x2="40.132" y2="43.18" width="1.016" layer="16"/>
<wire x1="44.196" y1="39.624" x2="43.688" y2="39.624" width="1.016" layer="16"/>
<wire x1="44.196" y1="39.624" x2="44.45" y2="39.37" width="1.016" layer="16"/>
</signal>
<signal name="N$3">
<contactref element="U1" pad="1"/>
<contactref element="TL_1" pad="2"/>
<contactref element="U$4" pad="1"/>
<wire x1="9.652" y1="45.212" x2="9.144" y2="45.72" width="1.016" layer="1"/>
<wire x1="9.652" y1="43.18" x2="9.652" y2="45.212" width="1.016" layer="1"/>
<wire x1="10.16" y1="42.672" x2="9.652" y2="43.18" width="1.016" layer="1"/>
<wire x1="10.16" y1="34.544" x2="10.16" y2="42.672" width="1.016" layer="1"/>
<wire x1="7.62" y1="32.004" x2="10.16" y2="34.544" width="1.016" layer="1"/>
<wire x1="9.144" y1="45.72" x2="8.89" y2="45.72" width="1.016" layer="1"/>
<wire x1="7.62" y1="32.004" x2="7.62" y2="32.385" width="1.016" layer="1"/>
<wire x1="34.544" y1="34.544" x2="34.544" y2="29.464" width="1.016" layer="1"/>
<wire x1="31.496" y1="37.592" x2="34.544" y2="34.544" width="1.016" layer="16"/>
<wire x1="19.812" y1="37.592" x2="31.496" y2="37.592" width="1.016" layer="16"/>
<wire x1="19.304" y1="38.1" x2="19.812" y2="37.592" width="1.016" layer="16"/>
<wire x1="19.304" y1="40.132" x2="19.304" y2="38.1" width="1.016" layer="1"/>
<wire x1="17.272" y1="42.164" x2="19.304" y2="40.132" width="1.016" layer="1"/>
<wire x1="16.256" y1="43.18" x2="17.272" y2="42.164" width="1.016" layer="16"/>
<wire x1="11.176" y1="43.18" x2="16.256" y2="43.18" width="1.016" layer="16"/>
<wire x1="8.636" y1="45.72" x2="11.176" y2="43.18" width="1.016" layer="16"/>
<wire x1="34.544" y1="29.464" x2="34.29" y2="29.21" width="1.016" layer="1"/>
<wire x1="8.636" y1="45.72" x2="8.89" y2="45.72" width="1.016" layer="16"/>
<via x="34.544" y="34.544" extent="1-16" drill="0.6096"/>
<via x="19.304" y="38.1" extent="1-16" drill="0.6096"/>
<via x="17.272" y="42.164" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$9">
<contactref element="U1" pad="4"/>
<contactref element="U$1" pad="2"/>
<contactref element="R2N" pad="2"/>
<wire x1="30.48" y1="44.704" x2="29.718" y2="43.942" width="1.016" layer="1"/>
<wire x1="29.718" y1="43.942" x2="27.94" y2="42.164" width="1.016" layer="1"/>
<wire x1="30.48" y1="45.72" x2="30.48" y2="44.704" width="1.016" layer="1"/>
<wire x1="27.94" y1="42.164" x2="27.94" y2="42.04" width="1.016" layer="1"/>
<wire x1="24.384" y1="31.496" x2="26.67" y2="29.21" width="1.016" layer="1"/>
<wire x1="21.844" y1="31.496" x2="24.384" y2="31.496" width="1.016" layer="1"/>
<wire x1="21.844" y1="36.576" x2="21.844" y2="31.496" width="1.016" layer="1"/>
<wire x1="22.86" y1="37.592" x2="21.844" y2="36.576" width="1.016" layer="1"/>
<wire x1="29.972" y1="37.592" x2="22.86" y2="37.592" width="1.016" layer="1"/>
<wire x1="29.972" y1="43.688" x2="29.972" y2="37.592" width="1.016" layer="1"/>
<wire x1="29.972" y1="43.688" x2="29.718" y2="43.942" width="1.016" layer="1"/>
</signal>
<signal name="N$2">
<contactref element="U$4" pad="3"/>
<contactref element="C1" pad="P$2"/>
<contactref element="R1" pad="1"/>
<wire x1="15.24" y1="35.56" x2="12.7" y2="38.1" width="1.016" layer="16"/>
<wire x1="24.13" y1="35.56" x2="15.24" y2="35.56" width="1.016" layer="16"/>
<wire x1="13.208" y1="45.212" x2="13.716" y2="45.72" width="1.016" layer="1"/>
<wire x1="13.208" y1="39.624" x2="13.208" y2="45.212" width="1.016" layer="1"/>
<wire x1="12.7" y1="39.116" x2="13.208" y2="39.624" width="1.016" layer="1"/>
<wire x1="12.7" y1="38.1" x2="12.7" y2="39.116" width="1.016" layer="1"/>
<wire x1="13.716" y1="45.72" x2="13.97" y2="45.72" width="1.016" layer="1"/>
</signal>
<signal name="N$22">
<contactref element="S1" pad="2"/>
<contactref element="C1" pad="P$1"/>
<contactref element="R1" pad="2"/>
<wire x1="14.732" y1="38.1" x2="17.78" y2="38.1" width="1.016" layer="16"/>
<wire x1="13.208" y1="39.624" x2="14.732" y2="38.1" width="1.016" layer="16"/>
<wire x1="7.62" y1="39.624" x2="9.144" y2="39.624" width="1.016" layer="16"/>
<wire x1="9.144" y1="39.624" x2="13.208" y2="39.624" width="1.016" layer="16"/>
<wire x1="7.62" y1="39.624" x2="7.62" y2="39.37" width="1.016" layer="16"/>
<wire x1="22.86" y1="34.036" x2="23.876" y2="33.02" width="1.016" layer="16"/>
<wire x1="14.732" y1="34.036" x2="22.86" y2="34.036" width="1.016" layer="16"/>
<wire x1="9.144" y1="39.624" x2="14.732" y2="34.036" width="1.016" layer="16"/>
<wire x1="23.876" y1="33.02" x2="24.13" y2="33.02" width="1.016" layer="16"/>
</signal>
<signal name="N$26">
<contactref element="S1" pad="1"/>
<contactref element="U$4" pad="5"/>
<wire x1="18.796" y1="46.736" x2="18.796" y2="45.72" width="1.016" layer="16"/>
<wire x1="18.288" y1="46.736" x2="18.796" y2="46.736" width="1.016" layer="16"/>
<wire x1="16.764" y1="48.26" x2="18.288" y2="46.736" width="1.016" layer="16"/>
<wire x1="8.636" y1="48.26" x2="16.764" y2="48.26" width="1.016" layer="16"/>
<wire x1="7.112" y1="46.736" x2="8.636" y2="48.26" width="1.016" layer="16"/>
<wire x1="7.112" y1="42.164" x2="7.112" y2="46.736" width="1.016" layer="16"/>
<wire x1="7.62" y1="42.164" x2="7.112" y2="42.164" width="1.016" layer="16"/>
<wire x1="18.796" y1="45.72" x2="19.05" y2="45.72" width="1.016" layer="16"/>
<wire x1="7.62" y1="42.164" x2="7.62" y2="41.91" width="1.016" layer="16"/>
</signal>
<signal name="N$1">
<contactref element="U1" pad="2"/>
<contactref element="U$4" pad="2"/>
<contactref element="R1N" pad="2"/>
<wire x1="25.908" y1="43.688" x2="24.384" y2="42.164" width="1.016" layer="1"/>
<wire x1="25.908" y1="46.736" x2="25.908" y2="43.688" width="1.016" layer="1"/>
<wire x1="24.384" y1="48.26" x2="24.638" y2="48.006" width="1.016" layer="16"/>
<wire x1="24.638" y1="48.006" x2="25.908" y2="46.736" width="1.016" layer="16"/>
<wire x1="18.796" y1="48.26" x2="24.384" y2="48.26" width="1.016" layer="16"/>
<wire x1="11.684" y1="48.26" x2="18.796" y2="48.26" width="1.016" layer="1"/>
<wire x1="11.684" y1="45.72" x2="11.684" y2="48.26" width="1.016" layer="1"/>
<wire x1="24.384" y1="42.164" x2="24.13" y2="42.04" width="1.016" layer="1"/>
<wire x1="11.684" y1="45.72" x2="11.43" y2="45.72" width="1.016" layer="1"/>
<wire x1="32.512" y1="28.448" x2="31.75" y2="29.21" width="1.016" layer="1"/>
<wire x1="32.512" y1="27.94" x2="32.512" y2="28.448" width="1.016" layer="1"/>
<wire x1="33.02" y1="27.432" x2="32.512" y2="27.94" width="1.016" layer="1"/>
<wire x1="38.1" y1="27.432" x2="33.02" y2="27.432" width="1.016" layer="1"/>
<wire x1="42.164" y1="31.496" x2="38.1" y2="27.432" width="1.016" layer="1"/>
<wire x1="46.736" y1="31.496" x2="42.164" y2="31.496" width="1.016" layer="1"/>
<wire x1="46.736" y1="43.18" x2="46.736" y2="31.496" width="1.016" layer="1"/>
<wire x1="44.704" y1="45.212" x2="46.736" y2="43.18" width="1.016" layer="16"/>
<wire x1="44.704" y1="48.26" x2="44.704" y2="45.212" width="1.016" layer="16"/>
<wire x1="24.892" y1="48.26" x2="44.704" y2="48.26" width="1.016" layer="16"/>
<wire x1="24.892" y1="48.26" x2="24.638" y2="48.006" width="1.016" layer="16"/>
<via x="25.908" y="46.736" extent="1-16" drill="0.6096"/>
<via x="18.796" y="48.26" extent="1-16" drill="0.6096"/>
<via x="46.736" y="43.18" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$11">
<contactref element="U$2" pad="3"/>
<contactref element="C4" pad="P$2"/>
<contactref element="R4" pad="1"/>
<wire x1="38.1" y1="12.7" x2="39.37" y2="13.97" width="1.016" layer="1"/>
<wire x1="38.1" y1="5.08" x2="38.1" y2="12.7" width="1.016" layer="1"/>
<wire x1="28.448" y1="15.748" x2="27.94" y2="15.24" width="1.016" layer="16"/>
<wire x1="37.592" y1="15.748" x2="28.448" y2="15.748" width="1.016" layer="16"/>
<wire x1="39.37" y1="13.97" x2="37.592" y2="15.748" width="1.016" layer="16"/>
</signal>
<signal name="N$14">
<contactref element="S4" pad="2"/>
<contactref element="C4" pad="P$1"/>
<contactref element="R4" pad="2"/>
<wire x1="30.48" y1="17.78" x2="34.29" y2="13.97" width="1.016" layer="1"/>
<wire x1="27.94" y1="17.78" x2="30.48" y2="17.78" width="1.016" layer="1"/>
<wire x1="46.736" y1="14.732" x2="44.704" y2="12.7" width="1.016" layer="16"/>
<wire x1="46.736" y1="20.828" x2="46.736" y2="14.732" width="1.016" layer="16"/>
<wire x1="36.068" y1="20.828" x2="46.736" y2="20.828" width="1.016" layer="16"/>
<wire x1="33.02" y1="17.78" x2="36.068" y2="20.828" width="1.016" layer="16"/>
<wire x1="27.94" y1="17.78" x2="33.02" y2="17.78" width="1.016" layer="16"/>
<wire x1="44.704" y1="12.7" x2="44.45" y2="12.7" width="1.016" layer="16"/>
</signal>
<signal name="N$18">
<contactref element="U$2" pad="4"/>
<contactref element="U1" pad="7"/>
<contactref element="TL_1" pad="1"/>
<contactref element="TL_4" pad="1"/>
<contactref element="TL_3" pad="1"/>
<contactref element="TL_2" pad="1"/>
<contactref element="U$3" pad="4"/>
<contactref element="U$1" pad="4"/>
<contactref element="U$4" pad="4"/>
<contactref element="MOTOR_V" pad="1"/>
<contactref element="U1" pad="11"/>
<contactref element="U1" pad="13"/>
<contactref element="LOGIC_V" pad="1"/>
<wire x1="15.748" y1="45.212" x2="16.256" y2="45.72" width="1.016" layer="1"/>
<wire x1="15.748" y1="40.132" x2="15.748" y2="45.212" width="1.016" layer="1"/>
<wire x1="14.224" y1="38.608" x2="15.748" y2="40.132" width="1.016" layer="1"/>
<wire x1="14.224" y1="28.448" x2="14.224" y2="38.608" width="1.016" layer="1"/>
<wire x1="12.7" y1="26.924" x2="12.954" y2="27.178" width="1.016" layer="1"/>
<wire x1="12.954" y1="27.178" x2="14.224" y2="28.448" width="1.016" layer="1"/>
<wire x1="16.256" y1="45.72" x2="16.51" y2="45.72" width="1.016" layer="1"/>
<wire x1="12.7" y1="26.924" x2="12.7" y2="26.67" width="1.016" layer="1"/>
<wire x1="35.56" y1="43.18" x2="35.56" y2="45.72" width="1.016" layer="16"/>
<wire x1="36.068" y1="43.18" x2="35.56" y2="43.18" width="1.016" layer="16"/>
<wire x1="37.084" y1="42.164" x2="36.068" y2="43.18" width="1.016" layer="16"/>
<wire x1="37.084" y1="40.132" x2="37.084" y2="42.164" width="1.016" layer="16"/>
<wire x1="23.368" y1="40.132" x2="37.084" y2="40.132" width="1.016" layer="16"/>
<wire x1="20.32" y1="43.18" x2="23.368" y2="40.132" width="1.016" layer="16"/>
<wire x1="18.796" y1="43.18" x2="20.32" y2="43.18" width="1.016" layer="16"/>
<wire x1="16.256" y1="45.72" x2="18.796" y2="43.18" width="1.016" layer="16"/>
<wire x1="16.256" y1="45.72" x2="16.51" y2="45.72" width="1.016" layer="16"/>
<wire x1="9.652" y1="21.844" x2="7.62" y2="19.812" width="1.016" layer="1"/>
<wire x1="9.652" y1="24.384" x2="9.652" y2="21.844" width="1.016" layer="1"/>
<wire x1="12.7" y1="27.432" x2="10.922" y2="25.654" width="1.016" layer="1"/>
<wire x1="10.922" y1="25.654" x2="9.652" y2="24.384" width="1.016" layer="1"/>
<wire x1="7.62" y1="19.812" x2="7.62" y2="19.431" width="1.016" layer="1"/>
<wire x1="12.7" y1="27.432" x2="12.954" y2="27.178" width="1.016" layer="1"/>
<wire x1="5.08" y1="34.544" x2="7.62" y2="34.544" width="1.016" layer="1"/>
<wire x1="5.08" y1="31.496" x2="5.08" y2="34.544" width="1.016" layer="1"/>
<wire x1="10.922" y1="25.654" x2="5.08" y2="31.496" width="1.016" layer="1"/>
<wire x1="7.62" y1="34.544" x2="7.62" y2="34.925" width="1.016" layer="1"/>
<wire x1="17.272" y1="4.572" x2="16.764" y2="5.08" width="1.016" layer="1"/>
<wire x1="17.272" y1="4.064" x2="17.272" y2="4.572" width="1.016" layer="1"/>
<wire x1="18.796" y1="2.54" x2="17.272" y2="4.064" width="1.016" layer="1"/>
<wire x1="35.56" y1="2.54" x2="18.796" y2="2.54" width="1.016" layer="1"/>
<wire x1="35.56" y1="5.08" x2="35.56" y2="2.54" width="1.016" layer="1"/>
<wire x1="16.764" y1="5.08" x2="16.51" y2="5.08" width="1.016" layer="1"/>
<wire x1="19.05" y1="29.21" x2="26.67" y2="21.59" width="1.016" layer="1"/>
<wire x1="42.164" y1="22.352" x2="40.64" y2="23.876" width="1.016" layer="1"/>
<wire x1="42.164" y1="18.288" x2="42.164" y2="22.352" width="1.016" layer="1"/>
<wire x1="44.196" y1="16.256" x2="42.418" y2="18.034" width="1.016" layer="1"/>
<wire x1="42.418" y1="18.034" x2="42.164" y2="18.288" width="1.016" layer="1"/>
<wire x1="40.64" y1="23.876" x2="40.64" y2="24.13" width="1.016" layer="1"/>
<wire x1="44.196" y1="16.256" x2="44.45" y2="16.51" width="1.016" layer="1"/>
<wire x1="44.196" y1="24.384" x2="44.196" y2="33.02" width="1.016" layer="16"/>
<wire x1="40.64" y1="24.384" x2="44.196" y2="24.384" width="1.016" layer="16"/>
<wire x1="44.196" y1="33.02" x2="44.45" y2="33.02" width="1.016" layer="16"/>
<wire x1="40.64" y1="24.384" x2="40.64" y2="24.13" width="1.016" layer="16"/>
<wire x1="34.036" y1="23.876" x2="33.274" y2="23.114" width="1.016" layer="16"/>
<wire x1="33.274" y1="23.114" x2="31.75" y2="21.59" width="1.016" layer="16"/>
<wire x1="40.64" y1="23.876" x2="34.036" y2="23.876" width="1.016" layer="16"/>
<wire x1="40.64" y1="23.876" x2="40.64" y2="24.13" width="1.016" layer="16"/>
<wire x1="28.448" y1="23.368" x2="26.67" y2="21.59" width="1.016" layer="16"/>
<wire x1="33.02" y1="23.368" x2="28.448" y2="23.368" width="1.016" layer="16"/>
<wire x1="33.02" y1="23.368" x2="33.274" y2="23.114" width="1.016" layer="16"/>
<wire x1="44.704" y1="2.54" x2="35.56" y2="2.54" width="1.016" layer="1"/>
<wire x1="44.704" y1="6.604" x2="44.704" y2="2.54" width="1.016" layer="1"/>
<wire x1="42.164" y1="9.144" x2="44.704" y2="6.604" width="1.016" layer="1"/>
<wire x1="42.164" y1="17.78" x2="42.164" y2="9.144" width="1.016" layer="1"/>
<wire x1="42.164" y1="17.78" x2="42.418" y2="18.034" width="1.016" layer="1"/>
<wire x1="14.732" y1="28.956" x2="12.7" y2="26.924" width="1.016" layer="16"/>
<wire x1="18.796" y1="28.956" x2="14.732" y2="28.956" width="1.016" layer="16"/>
<wire x1="12.7" y1="26.924" x2="12.7" y2="26.67" width="1.016" layer="16"/>
<wire x1="18.796" y1="28.956" x2="19.05" y2="29.21" width="1.016" layer="16"/>
</signal>
<signal name="N$19">
<contactref element="U$2" pad="7"/>
<contactref element="U$4" pad="7"/>
<contactref element="U$3" pad="7"/>
<contactref element="U$1" pad="7"/>
<contactref element="MOTOR_V" pad="2"/>
<wire x1="24.384" y1="47.244" x2="24.384" y2="45.72" width="1.016" layer="1"/>
<wire x1="25.4" y1="48.26" x2="24.384" y2="47.244" width="1.016" layer="1"/>
<wire x1="43.18" y1="48.26" x2="25.4" y2="48.26" width="1.016" layer="1"/>
<wire x1="43.18" y1="45.72" x2="43.18" y2="48.26" width="1.016" layer="1"/>
<wire x1="24.384" y1="45.72" x2="24.13" y2="45.72" width="1.016" layer="1"/>
<wire x1="9.144" y1="2.54" x2="9.144" y2="5.08" width="1.016" layer="16"/>
<wire x1="25.4" y1="2.54" x2="9.144" y2="2.54" width="1.016" layer="16"/>
<wire x1="27.94" y1="5.08" x2="25.4" y2="2.54" width="1.016" layer="16"/>
<wire x1="9.144" y1="5.08" x2="8.89" y2="5.08" width="1.016" layer="16"/>
<wire x1="11.176" y1="22.352" x2="12.7" y2="23.876" width="1.016" layer="1"/>
<wire x1="11.176" y1="7.62" x2="11.176" y2="22.352" width="1.016" layer="1"/>
<wire x1="9.144" y1="5.588" x2="11.176" y2="7.62" width="1.016" layer="1"/>
<wire x1="9.144" y1="5.08" x2="9.144" y2="5.588" width="1.016" layer="1"/>
<wire x1="12.7" y1="23.876" x2="12.7" y2="24.13" width="1.016" layer="1"/>
<wire x1="9.144" y1="5.08" x2="8.89" y2="5.08" width="1.016" layer="1"/>
<wire x1="23.368" y1="45.212" x2="23.876" y2="45.72" width="1.016" layer="1"/>
<wire x1="23.368" y1="44.196" x2="23.368" y2="45.212" width="1.016" layer="1"/>
<wire x1="20.828" y1="41.656" x2="23.368" y2="44.196" width="1.016" layer="1"/>
<wire x1="20.828" y1="37.592" x2="20.828" y2="41.656" width="1.016" layer="1"/>
<wire x1="17.78" y1="34.544" x2="20.828" y2="37.592" width="1.016" layer="1"/>
<wire x1="17.78" y1="30.988" x2="17.78" y2="34.544" width="1.016" layer="1"/>
<wire x1="17.272" y1="30.48" x2="17.78" y2="30.988" width="1.016" layer="16"/>
<wire x1="13.208" y1="30.48" x2="17.272" y2="30.48" width="1.016" layer="16"/>
<wire x1="10.16" y1="27.432" x2="13.208" y2="30.48" width="1.016" layer="16"/>
<wire x1="10.16" y1="24.384" x2="10.16" y2="27.432" width="1.016" layer="16"/>
<wire x1="12.7" y1="24.384" x2="10.16" y2="24.384" width="1.016" layer="16"/>
<wire x1="23.876" y1="45.72" x2="24.13" y2="45.72" width="1.016" layer="1"/>
<wire x1="12.7" y1="24.384" x2="12.7" y2="24.13" width="1.016" layer="16"/>
<via x="17.78" y="30.988" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$24">
<contactref element="S4" pad="1"/>
<contactref element="U$2" pad="5"/>
<wire x1="33.02" y1="2.54" x2="33.02" y2="5.08" width="1.016" layer="16"/>
<wire x1="43.688" y1="2.54" x2="33.02" y2="2.54" width="1.016" layer="16"/>
<wire x1="44.704" y1="3.556" x2="43.688" y2="2.54" width="1.016" layer="16"/>
<wire x1="44.704" y1="10.16" x2="44.704" y2="3.556" width="1.016" layer="16"/>
<wire x1="44.704" y1="10.16" x2="44.45" y2="10.16" width="1.016" layer="16"/>
</signal>
<signal name="N$23">
<contactref element="U1" pad="8"/>
<contactref element="U$2" pad="2"/>
<contactref element="R4N" pad="2"/>
<wire x1="25.908" y1="13.716" x2="27.94" y2="11.684" width="1.016" layer="1"/>
<wire x1="19.304" y1="13.716" x2="25.908" y2="13.716" width="1.016" layer="1"/>
<wire x1="19.304" y1="21.336" x2="19.304" y2="13.716" width="1.016" layer="1"/>
<wire x1="27.94" y1="11.684" x2="27.94" y2="11.56" width="1.016" layer="1"/>
<wire x1="19.304" y1="21.336" x2="19.05" y2="21.59" width="1.016" layer="1"/>
<wire x1="40.64" y1="10.668" x2="40.64" y2="5.08" width="1.016" layer="16"/>
<wire x1="29.972" y1="10.668" x2="40.64" y2="10.668" width="1.016" layer="16"/>
<wire x1="27.94" y1="10.668" x2="29.972" y2="10.668" width="1.016" layer="1"/>
<wire x1="27.94" y1="11.56" x2="27.94" y2="10.668" width="1.016" layer="1"/>
<via x="29.972" y="10.668" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$13">
<contactref element="U1" pad="9"/>
<contactref element="TL_4" pad="2"/>
<contactref element="U$2" pad="1"/>
<wire x1="43.18" y1="8.636" x2="43.18" y2="5.08" width="1.016" layer="16"/>
<wire x1="42.672" y1="8.636" x2="43.18" y2="8.636" width="1.016" layer="16"/>
<wire x1="42.164" y1="9.144" x2="42.672" y2="8.636" width="1.016" layer="16"/>
<wire x1="42.164" y1="18.796" x2="42.164" y2="17.272" width="1.016" layer="16"/>
<wire x1="42.164" y1="17.272" x2="42.164" y2="9.144" width="1.016" layer="16"/>
<wire x1="44.196" y1="18.796" x2="42.164" y2="18.796" width="1.016" layer="16"/>
<wire x1="44.196" y1="18.796" x2="44.45" y2="19.05" width="1.016" layer="16"/>
<wire x1="23.876" y1="19.304" x2="21.59" y2="21.59" width="1.016" layer="1"/>
<wire x1="34.544" y1="19.304" x2="23.876" y2="19.304" width="1.016" layer="1"/>
<wire x1="34.544" y1="17.272" x2="34.544" y2="19.304" width="1.016" layer="1"/>
<wire x1="42.164" y1="17.272" x2="34.544" y2="17.272" width="1.016" layer="16"/>
<via x="34.544" y="17.272" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$10">
<contactref element="U1" pad="3"/>
<contactref element="TL_2" pad="2"/>
<contactref element="U$1" pad="1"/>
<wire x1="27.94" y1="41.656" x2="27.94" y2="45.72" width="1.016" layer="16"/>
<wire x1="35.56" y1="41.656" x2="27.94" y2="41.656" width="1.016" layer="16"/>
<wire x1="38.608" y1="41.656" x2="35.56" y2="41.656" width="1.016" layer="1"/>
<wire x1="38.608" y1="41.148" x2="38.608" y2="41.656" width="1.016" layer="1"/>
<wire x1="44.196" y1="35.56" x2="41.91" y2="37.846" width="1.016" layer="16"/>
<wire x1="41.91" y1="37.846" x2="38.608" y2="41.148" width="1.016" layer="16"/>
<wire x1="44.196" y1="35.56" x2="44.45" y2="35.56" width="1.016" layer="16"/>
<wire x1="32.512" y1="32.512" x2="29.21" y2="29.21" width="1.016" layer="16"/>
<wire x1="36.576" y1="32.512" x2="32.512" y2="32.512" width="1.016" layer="16"/>
<wire x1="41.91" y1="37.846" x2="36.576" y2="32.512" width="1.016" layer="16"/>
<via x="35.56" y="41.656" extent="1-16" drill="0.6096"/>
<via x="38.608" y="41.148" extent="1-16" drill="0.6096"/>
</signal>
<signal name="N$4">
<contactref element="U1" pad="14"/>
<contactref element="LOGIC_V" pad="2"/>
<contactref element="R1N" pad="1"/>
<contactref element="R2N" pad="1"/>
<contactref element="R3N" pad="1"/>
<contactref element="R4N" pad="1"/>
<wire x1="27.94" y1="39.624" x2="24.384" y2="39.624" width="1.016" layer="1"/>
<wire x1="24.384" y1="39.624" x2="24.13" y2="39.24" width="1.016" layer="1"/>
<wire x1="27.94" y1="39.624" x2="27.94" y2="39.24" width="1.016" layer="1"/>
<wire x1="27.94" y1="9.144" x2="24.384" y2="9.144" width="1.016" layer="1"/>
<wire x1="24.384" y1="9.144" x2="24.13" y2="8.76" width="1.016" layer="1"/>
<wire x1="39.116" y1="26.416" x2="40.64" y2="26.416" width="1.016" layer="1"/>
<wire x1="34.29" y1="21.59" x2="35.814" y2="23.114" width="1.016" layer="1"/>
<wire x1="35.814" y1="23.114" x2="39.116" y2="26.416" width="1.016" layer="1"/>
<wire x1="40.64" y1="26.416" x2="40.64" y2="26.67" width="1.016" layer="1"/>
<wire x1="36.068" y1="9.144" x2="27.94" y2="9.144" width="1.016" layer="1"/>
<wire x1="36.068" y1="22.86" x2="36.068" y2="9.144" width="1.016" layer="1"/>
<wire x1="27.94" y1="9.144" x2="27.94" y2="8.76" width="1.016" layer="1"/>
<wire x1="36.068" y1="22.86" x2="35.814" y2="23.114" width="1.016" layer="1"/>
<wire x1="22.352" y1="39.116" x2="23.876" y2="39.116" width="1.016" layer="1"/>
<wire x1="21.844" y1="39.624" x2="22.352" y2="39.116" width="1.016" layer="16"/>
<wire x1="17.272" y1="39.624" x2="21.844" y2="39.624" width="1.016" layer="16"/>
<wire x1="16.256" y1="38.608" x2="17.272" y2="39.624" width="1.016" layer="1"/>
<wire x1="16.256" y1="27.432" x2="16.256" y2="38.608" width="1.016" layer="1"/>
<wire x1="17.78" y1="25.908" x2="16.256" y2="27.432" width="1.016" layer="16"/>
<wire x1="40.132" y1="25.908" x2="17.78" y2="25.908" width="1.016" layer="16"/>
<wire x1="40.64" y1="26.416" x2="40.132" y2="25.908" width="1.016" layer="16"/>
<wire x1="23.876" y1="39.116" x2="24.13" y2="39.24" width="1.016" layer="1"/>
<wire x1="40.64" y1="26.416" x2="40.64" y2="26.67" width="1.016" layer="16"/>
<via x="22.352" y="39.116" extent="1-16" drill="0.6096"/>
<via x="17.272" y="39.624" extent="1-16" drill="0.6096"/>
<via x="16.256" y="27.432" extent="1-16" drill="0.6096"/>
</signal>
</signals>
</board>
</drawing>
</eagle>


==> anc/DriverCircuit/Shutter.cmp <==
G75*
%MOIN*%
%OFA0B0*%
%FSLAX24Y24*%
%IPPOS*%
%LPD*%
%AMOC8*
5,1,8,0,0,1.08239X$1,22.5*
%
%ADD10C,0.0060*%
%ADD11C,0.0600*%
%ADD12R,0.0660X0.0660*%
%ADD13C,0.0660*%
%ADD14C,0.0520*%
%ADD15OC8,0.0515*%
%ADD16R,0.0787X0.0630*%
%ADD17C,0.0400*%
%ADD18C,0.0400*%
D10*
X000929Y015630D02*
X000929Y016057D01*
X000929Y015844D02*
X001570Y015844D01*
X001463Y016275D02*
X001036Y016275D01*
X000929Y016381D01*
X000929Y016595D01*
X001036Y016702D01*
X001463Y016702D01*
X001570Y016595D01*
X001570Y016381D01*
X001463Y016275D01*
X001356Y016919D02*
X001356Y017239D01*
X001250Y017346D01*
X001036Y017346D01*
X000929Y017239D01*
X000929Y016919D01*
X001570Y016919D01*
D11*
X002800Y016600D02*
X003400Y016600D01*
X003400Y015600D02*
X002800Y015600D01*
X002800Y013850D02*
X003400Y013850D01*
X003400Y012850D02*
X002800Y012850D01*
X004800Y010600D02*
X005400Y010600D01*
X005400Y009600D02*
X004800Y009600D01*
X003400Y007750D02*
X002800Y007750D01*
X002800Y006750D02*
X003400Y006750D01*
X003400Y005100D02*
X002800Y005100D01*
X002800Y004100D02*
X003400Y004100D01*
X009300Y006100D02*
X009900Y006100D01*
X010800Y006100D02*
X011400Y006100D01*
X011400Y007100D02*
X010800Y007100D01*
X009900Y007100D02*
X009300Y007100D01*
X009300Y013100D02*
X009900Y013100D01*
X010800Y013100D02*
X011400Y013100D01*
X011400Y014100D02*
X010800Y014100D01*
X009900Y014100D02*
X009300Y014100D01*
X015800Y010600D02*
X016400Y010600D01*
X016400Y009600D02*
X015800Y009600D01*
X017300Y007600D02*
X017900Y007600D01*
X017900Y006600D02*
X017300Y006600D01*
X017300Y005100D02*
X017900Y005100D01*
X017900Y004100D02*
X017300Y004100D01*
X017300Y013100D02*
X017900Y013100D01*
X017900Y014100D02*
X017300Y014100D01*
X017300Y015600D02*
X017900Y015600D01*
X017900Y016600D02*
X017300Y016600D01*
D12*
X013600Y011600D03*
D13*
X012600Y011600D03*
X011600Y011600D03*
X010600Y011600D03*
X009600Y011600D03*
X008600Y011600D03*
X007600Y011600D03*
X007600Y008600D03*
X008600Y008600D03*
X009600Y008600D03*
X010600Y008600D03*
X011600Y008600D03*
X012600Y008600D03*
X013600Y008600D03*
D14*
X013100Y002360D02*
X013100Y001840D01*
X012100Y001840D02*
X012100Y002360D01*
X011100Y002360D02*
X011100Y001840D01*
X009600Y001840D02*
X009600Y002360D01*
X008600Y002360D02*
X008600Y001840D01*
X007600Y001840D02*
X007600Y002360D01*
X006600Y002360D02*
X006600Y001840D01*
X005600Y001840D02*
X005600Y002360D01*
X004600Y002360D02*
X004600Y001840D01*
X003600Y001840D02*
X003600Y002360D01*
X014100Y002360D02*
X014100Y001840D01*
X015100Y001840D02*
X015100Y002360D01*
X016100Y002360D02*
X016100Y001840D01*
X017100Y001840D02*
X017100Y002360D01*
X017100Y017840D02*
X017100Y018360D01*
X016100Y018360D02*
X016100Y017840D01*
X015100Y017840D02*
X015100Y018360D01*
X014100Y018360D02*
X014100Y017840D01*
X013100Y017840D02*
X013100Y018360D01*
X012100Y018360D02*
X012100Y017840D01*
X011100Y017840D02*
X011100Y018360D01*
X009600Y018360D02*
X009600Y017840D01*
X008600Y017840D02*
X008600Y018360D01*
X007600Y018360D02*
X007600Y017840D01*
X006600Y017840D02*
X006600Y018360D01*
X005600Y018360D02*
X005600Y017840D01*
X004600Y017840D02*
X004600Y018360D01*
X003600Y018360D02*
X003600Y017840D01*
D15*
X005100Y015100D03*
X007100Y015100D03*
X013600Y015100D03*
X015600Y015100D03*
X015600Y005600D03*
X013600Y005600D03*
X007100Y005600D03*
X005100Y005600D03*
D16*
X009600Y004651D03*
X009600Y003549D03*
X011100Y003549D03*
X011100Y004651D03*
X011100Y015549D03*
X011100Y016651D03*
X009600Y016651D03*
X009600Y015549D03*
D17*
X002900Y003100D02*
X002900Y001100D01*
X004700Y001100D01*
X005300Y001700D01*
X005300Y001900D01*
X005500Y002100D01*
X005600Y002100D01*
X006600Y002100D02*
X006700Y002100D01*
X006900Y001900D01*
X006900Y001700D01*
X007500Y001100D01*
X014100Y001100D01*
X017700Y001100D01*
X017700Y002700D01*
X016700Y003700D01*
X016700Y007100D01*
X016800Y007200D01*
X016700Y007300D01*
X016700Y008900D01*
X016100Y009500D01*
X016100Y009600D01*
X016100Y010500D02*
X015500Y010500D01*
X014200Y009200D01*
X014300Y009100D01*
X014300Y003700D01*
X011100Y003700D01*
X011100Y003549D01*
X011100Y003700D02*
X009700Y003700D01*
X009600Y003549D01*
X009500Y004500D02*
X008700Y004500D01*
X008700Y002100D01*
X008600Y002100D01*
X007600Y002100D02*
X007500Y002100D01*
X007500Y002300D01*
X007100Y002700D01*
X007100Y005600D01*
X007100Y006900D01*
X007700Y005500D02*
X007700Y008500D01*
X007600Y008600D01*
X008600Y008600D02*
X009500Y007700D01*
X013700Y007700D01*
X013700Y006900D01*
X013600Y005600D02*
X012100Y007100D01*
X011100Y007100D01*
X010600Y008600D02*
X007600Y011600D01*
X007100Y012300D02*
X007100Y013700D01*
X008300Y014900D01*
X008300Y016500D01*
X009300Y017500D01*
X009300Y017900D01*
X009500Y018100D01*
X009600Y018100D01*
X009700Y018100D01*
X009700Y018700D01*
X010100Y019100D01*
X017100Y019100D01*
X017100Y018100D01*
X017600Y016600D02*
X017500Y016500D01*
X017100Y016500D01*
X015700Y015100D01*
X015600Y015100D01*
X015500Y015100D01*
X015500Y013500D01*
X014300Y012300D01*
X013700Y011700D02*
X013600Y011600D01*
X013700Y011700D02*
X013700Y013700D01*
X013100Y013500D02*
X013100Y015300D01*
X013200Y015400D01*
X013500Y015100D01*
X013600Y015100D01*
X013200Y015400D02*
X013100Y015500D01*
X013100Y018100D01*
X012100Y018100D02*
X012100Y017700D01*
X011800Y017400D01*
X011900Y017300D01*
X011900Y014900D01*
X009100Y014900D01*
X008700Y014500D01*
X008700Y012500D01*
X009700Y012500D01*
X010600Y011600D01*
X012600Y011600D02*
X012900Y011300D01*
X012900Y011100D01*
X013100Y010900D01*
X015100Y010900D01*
X016700Y012500D01*
X018500Y012500D01*
X018500Y017100D01*
X015300Y016500D02*
X015300Y016300D01*
X015300Y016500D02*
X014100Y016500D01*
X011800Y017400D02*
X011100Y016700D01*
X011100Y016651D01*
X010300Y017300D02*
X010300Y018500D01*
X010300Y017300D02*
X009700Y016700D01*
X009600Y016651D01*
X009700Y015700D02*
X009600Y015549D01*
X009500Y015500D01*
X008900Y015500D01*
X009700Y015700D02*
X011100Y015700D01*
X011100Y015549D01*
X011100Y014100D02*
X012500Y014100D01*
X012500Y012900D01*
X013100Y012300D01*
X016100Y010600D02*
X016100Y010500D01*
X014200Y009200D02*
X013600Y008600D01*
X015600Y005600D02*
X015100Y005100D01*
X015100Y002100D01*
X014100Y002100D02*
X014100Y001100D01*
X011900Y004300D02*
X011100Y004300D01*
X011100Y004651D01*
X011100Y004700D01*
X010300Y005500D01*
X007700Y005500D01*
X006500Y005300D02*
X006500Y009900D01*
X007500Y010900D01*
X006500Y010900D02*
X006500Y015300D01*
X006900Y015700D01*
X006300Y015900D02*
X005700Y015300D01*
X005700Y011300D01*
X005200Y010800D01*
X005100Y010900D01*
X004400Y010200D01*
X002100Y012500D01*
X002100Y013700D01*
X003100Y013700D01*
X003100Y013850D01*
X003100Y012850D02*
X003100Y012700D01*
X004100Y013700D01*
X004100Y016900D01*
X003900Y017100D01*
X003900Y017900D01*
X003700Y018100D01*
X003600Y018100D01*
X004600Y018100D02*
X004700Y018100D01*
X004700Y019100D01*
X007500Y019100D01*
X006600Y018100D02*
X006500Y018100D01*
X006300Y017900D01*
X006300Y015900D01*
X006900Y016700D02*
X007700Y015900D01*
X007700Y015100D01*
X005300Y015700D02*
X005100Y015500D01*
X005100Y015100D01*
X005300Y015700D02*
X005300Y017900D01*
X005500Y018100D01*
X005600Y018100D01*
X005200Y010800D02*
X005100Y010700D01*
X005100Y010600D01*
X004400Y010200D02*
X003900Y009700D01*
X003900Y008700D01*
X003100Y007900D01*
X003100Y007750D01*
X004500Y008900D02*
X004500Y003100D01*
X003700Y002300D01*
X003700Y002100D01*
X003600Y002100D01*
X002900Y003100D02*
X002100Y003900D01*
X002100Y004300D01*
X002900Y005100D01*
X003100Y005100D01*
X004500Y008900D02*
X005100Y009500D01*
X005100Y009600D01*
X009600Y004651D02*
X009500Y004500D01*
X016800Y007200D02*
X017500Y006500D01*
X017600Y006600D01*
D18*
X013700Y006900D03*
X011900Y004300D03*
X008700Y004500D03*
X006500Y005300D03*
X007100Y006900D03*
X007500Y010900D03*
X006500Y010900D03*
X007100Y012300D03*
X007700Y015100D03*
X006900Y015700D03*
X006900Y016700D03*
X008900Y015500D03*
X010300Y018500D03*
X007500Y019100D03*
X013100Y013500D03*
X013700Y013700D03*
X013100Y012300D03*
X014300Y012300D03*
X015300Y016300D03*
X014100Y016500D03*
X018500Y017100D03*
M02*


==> anc/DriverCircuit/Shutter.drd <==
%
M48
M72
T01C0.0240
T02C0.0315
T03C0.0320
T04C0.0400
T05C0.0440
T06C0.1260
%
T01
X6500Y5300
X7100Y6900
X8700Y4500
X11900Y4300
X13700Y6900
X13100Y12300
X13100Y13500
X13700Y13700
X14300Y12300
X15300Y16300
X14100Y16500
X10300Y18500
X7500Y19100
X6900Y16700
X6900Y15700
X7700Y15100
X8900Y15500
X7100Y12300
X7500Y10900
X6500Y10900
X18500Y17100
T02
X15600Y15100
X13600Y15100
X7100Y15100
X5100Y15100
X5100Y5600
X7100Y5600
X13600Y5600
X15600Y5600
T03
X15100Y2100
X16100Y2100
X17100Y2100
X14100Y2100
X13100Y2100
X12100Y2100
X11100Y2100
X9600Y2100
X8600Y2100
X7600Y2100
X6600Y2100
X5600Y2100
X4600Y2100
X3600Y2100
X3600Y18100
X4600Y18100
X5600Y18100
X6600Y18100
X7600Y18100
X8600Y18100
X9600Y18100
X11100Y18100
X12100Y18100
X13100Y18100
X14100Y18100
X15100Y18100
X16100Y18100
X17100Y18100
T04
X17600Y16600
X17600Y15600
X17600Y14100
X17600Y13100
X16100Y10600
X16100Y9600
X17600Y7600
X17600Y6600
X17600Y5100
X17600Y4100
X11100Y6100
X11100Y7100
X9600Y7100
X9600Y6100
X5100Y9600
X5100Y10600
X3100Y12850
X3100Y13850
X3100Y15600
X3100Y16600
X9600Y14100
X9600Y13100
X11100Y13100
X11100Y14100
X3100Y7750
X3100Y6750
X3100Y5100
X3100Y4100
T05
X7600Y8600
X8600Y8600
X9600Y8600
X10600Y8600
X11600Y8600
X12600Y8600
X13600Y8600
X13600Y11600
X12600Y11600
X11600Y11600
X10600Y11600
X9600Y11600
X8600Y11600
X7600Y11600
T06
X1600Y1600
X1600Y18600
X19100Y18600
X19100Y1600
M30


==> anc/DriverCircuit/Shutter.sch <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE eagle SYSTEM "eagle.dtd">
<eagle version="6.6.0">
<drawing>
<settings>
<setting alwaysvectorfont="no"/>
<setting verticaltext="up"/>
</settings>
<grid distance="0.1" unitdist="inch" unit="inch" style="lines" multiple="1" display="no" altdistance="0.01" altunitdist="inch" altunit="inch"/>
<layers>
<layer number="1" name="Top" color="4" fill="1" visible="no" active="no"/>
<layer number="16" name="Bottom" color="1" fill="1" visible="no" active="no"/>
<layer number="17" name="Pads" color="2" fill="1" visible="no" active="no"/>
<layer number="18" name="Vias" color="2" fill="1" visible="no" active="no"/>
<layer number="19" name="Unrouted" color="6" fill="1" visible="no" active="no"/>
<layer number="20" name="Dimension" color="15" fill="1" visible="no" active="no"/>
<layer number="21" name="tPlace" color="7" fill="1" visible="no" active="no"/>
<layer number="22" name="bPlace" color="7" fill="1" visible="no" active="no"/>
<layer number="23" name="tOrigins" color="15" fill="1" visible="no" active="no"/>
<layer number="24" name="bOrigins" color="15" fill="1" visible="no" active="no"/>
<layer number="25" name="tNames" color="7" fill="1" visible="no" active="no"/>
<layer number="26" name="bNames" color="7" fill="1" visible="no" active="no"/>
<layer number="27" name="tValues" color="7" fill="1" visible="no" active="no"/>
<layer number="28" name="bValues" color="7" fill="1" visible="no" active="no"/>
<layer number="29" name="tStop" color="7" fill="3" visible="no" active="no"/>
<layer number="30" name="bStop" color="7" fill="6" visible="no" active="no"/>
<layer number="31" name="tCream" color="7" fill="4" visible="no" active="no"/>
<layer number="32" name="bCream" color="7" fill="5" visible="no" active="no"/>
<layer number="33" name="tFinish" color="6" fill="3" visible="no" active="no"/>
<layer number="34" name="bFinish" color="6" fill="6" visible="no" active="no"/>
<layer number="35" name="tGlue" color="7" fill="4" visible="no" active="no"/>
<layer number="36" name="bGlue" color="7" fill="5" visible="no" active="no"/>
<layer number="37" name="tTest" color="7" fill="1" visible="no" active="no"/>
<layer number="38" name="bTest" color="7" fill="1" visible="no" active="no"/>
<layer number="39" name="tKeepout" color="4" fill="11" visible="no" active="no"/>
<layer number="40" name="bKeepout" color="1" fill="11" visible="no" active="no"/>
<layer number="41" name="tRestrict" color="4" fill="10" visible="no" active="no"/>
<layer number="42" name="bRestrict" color="1" fill="10" visible="no" active="no"/>
<layer number="43" name="vRestrict" color="2" fill="10" visible="no" active="no"/>
<layer number="44" name="Drills" color="7" fill="1" visible="no" active="no"/>
<layer number="45" name="Holes" color="7" fill="1" visible="no" active="no"/>
<layer number="46" name="Milling" color="3" fill="1" visible="no" active="no"/>
<layer number="47" name="Measures" color="7" fill="1" visible="no" active="no"/>
<layer number="48" name="Document" color="7" fill="1" visible="no" active="no"/>
<layer number="49" name="Reference" color="7" fill="1" visible="no" active="no"/>
<layer number="50" name="dxf" color="7" fill="1" visible="no" active="no"/>
<layer number="51" name="tDocu" color="7" fill="1" visible="no" active="no"/>
<layer number="52" name="bDocu" color="7" fill="1" visible="no" active="no"/>
<layer number="53" name="tGND_GNDA" color="7" fill="9" visible="no" active="no"/>
<layer number="54" name="bGND_GNDA" color="1" fill="9" visible="no" active="no"/>
<layer number="56" name="wert" color="7" fill="1" visible="no" active="no"/>
<layer number="57" name="tCAD" color="7" fill="1" visible="no" active="no"/>
<layer number="91" name="Nets" color="2" fill="1" visible="yes" active="yes"/>
<layer number="92" name="Busses" color="1" fill="1" visible="yes" active="yes"/>
<layer number="93" name="Pins" color="2" fill="1" visible="no" active="yes"/>
<layer number="94" name="Symbols" color="4" fill="1" visible="yes" active="yes"/>
<layer number="95" name="Names" color="7" fill="1" visible="yes" active="yes"/>
<layer number="96" name="Values" color="7" fill="1" visible="yes" active="yes"/>
<layer number="97" name="Info" color="7" fill="1" visible="yes" active="yes"/>
<layer number="98" name="Guide" color="6" fill="1" visible="yes" active="yes"/>
<layer number="100" name="Muster" color="7" fill="1" visible="no" active="no"/>
<layer number="101" name="Patch_Top" color="12" fill="4" visible="yes" active="yes"/>
<layer number="102" name="Vscore" color="7" fill="1" visible="yes" active="yes"/>
<layer number="103" name="fp3" color="7" fill="1" visible="no" active="yes"/>
<layer number="104" name="Name" color="7" fill="1" visible="yes" active="yes"/>
<layer number="105" name="Beschreib" color="9" fill="1" visible="yes" active="yes"/>
<layer number="106" name="BGA-Top" color="4" fill="1" visible="yes" active="yes"/>
<layer number="107" name="BD-Top" color="5" fill="1" visible="yes" active="yes"/>
<layer number="108" name="fp8" color="7" fill="1" visible="no" active="yes"/>
<layer number="109" name="fp9" color="7" fill="1" visible="no" active="yes"/>
<layer number="110" name="fp0" color="7" fill="1" visible="no" active="yes"/>
<layer number="111" name="LPC17xx" color="7" fill="1" visible="yes" active="yes"/>
<layer number="112" name="tSilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="116" name="Patch_BOT" color="9" fill="4" visible="yes" active="yes"/>
<layer number="121" name="_tsilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="122" name="_bsilk" color="7" fill="1" visible="yes" active="yes"/>
<layer number="123" name="tTestmark" color="7" fill="1" visible="no" active="yes"/>
<layer number="124" name="bTestmark" color="7" fill="1" visible="no" active="yes"/>
<layer number="125" name="_tNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="126" name="_bNames" color="7" fill="1" visible="yes" active="yes"/>
<layer number="127" name="_tValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="128" name="_bValues" color="7" fill="1" visible="yes" active="yes"/>
<layer number="131" name="tAdjust" color="7" fill="1" visible="no" active="yes"/>
<layer number="132" name="bAdjust" color="7" fill="1" visible="no" active="yes"/>
<layer number="144" name="Drill_legend" color="7" fill="1" visible="yes" active="yes"/>
<layer number="150" name="Notes" color="7" fill="1" visible="no" active="yes"/>
<layer number="151" name="HeatSink" color="7" fill="1" visible="yes" active="yes"/>
<layer number="152" name="_bDocu" color="7" fill="1" visible="yes" active="yes"/>
<layer number="153" name="FabDoc1" color="6" fill="1" visible="no" active="no"/>
<layer number="154" name="FabDoc2" color="2" fill="1" visible="no" active="no"/>
<layer number="155" name="FabDoc3" color="7" fill="15" visible="no" active="no"/>
<layer number="199" name="Contour" color="7" fill="1" visible="yes" active="yes"/>
<layer number="200" name="200bmp" color="1" fill="10" visible="yes" active="yes"/>
<layer number="201" name="201bmp" color="2" fill="1" visible="no" active="no"/>
<layer number="202" name="202bmp" color="3" fill="1" visible="no" active="no"/>
<layer number="203" name="203bmp" color="4" fill="10" visible="yes" active="yes"/>
<layer number="204" name="204bmp" color="5" fill="10" visible="yes" active="yes"/>
<layer number="205" name="205bmp" color="6" fill="10" visible="yes" active="yes"/>
<layer number="206" name="206bmp" color="7" fill="10" visible="yes" active="yes"/>
<layer number="207" name="207bmp" color="8" fill="10" visible="yes" active="yes"/>
<layer number="208" name="208bmp" color="9" fill="10" visible="yes" active="yes"/>
<layer number="209" name="209bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="210" name="210bmp" color="7" fill="1" visible="no" active="yes"/>
<layer number="211" name="211bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="212" name="212bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="213" name="213bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="214" name="214bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="215" name="215bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="216" name="216bmp" color="7" fill="1" visible="yes" active="yes"/>
<layer number="217" name="217bmp" color="18" fill="1" visible="no" active="no"/>
<layer number="218" name="218bmp" color="19" fill="1" visible="no" active="no"/>
<layer number="219" name="219bmp" color="20" fill="1" visible="no" active="no"/>
<layer number="220" name="220bmp" color="21" fill="1" visible="no" active="no"/>
<layer number="221" name="221bmp" color="22" fill="1" visible="no" active="no"/>
<layer number="222" name="222bmp" color="23" fill="1" visible="no" active="no"/>
<layer number="223" name="223bmp" color="24" fill="1" visible="no" active="no"/>
<layer number="224" name="224bmp" color="25" fill="1" visible="no" active="no"/>
<layer number="248" name="Housing" color="7" fill="1" visible="yes" active="yes"/>
<layer number="249" name="Edge" color="7" fill="1" visible="yes" active="yes"/>
<layer number="250" name="Descript" color="7" fill="1" visible="no" active="no"/>
<layer number="251" name="SMDround" color="7" fill="1" visible="no" active="no"/>
<layer number="254" name="cooling" color="7" fill="1" visible="yes" active="yes"/>
</layers>
<schematic xreflabel="%F%N/%S.%C%R" xrefpart="/%S.%C%R">
<libraries>
<library name="adafruit">
<packages>
<package name="ECE-A1EN221U">
<circle x="0" y="0" radius="5.0038" width="0.127" layer="21"/>
<wire x1="0.3302" y1="1.2446" x2="0.3302" y2="-1.27" width="0.4064" layer="21"/>
<wire x1="-0.3302" y1="1.2446" x2="-0.3302" y2="-1.27" width="0.4064" layer="21"/>
<pad name="P$1" x="-2.54" y="0" drill="0.8" shape="octagon"/>
<pad name="P$2" x="2.54" y="0" drill="0.8" shape="octagon"/>
<wire x1="-2.54" y1="0" x2="-0.2032" y2="0" width="0.127" layer="51"/>
<wire x1="2.54" y1="0" x2="0.2032" y2="0" width="0.127" layer="51"/>
<text x="-3.81" y="-7.62" size="1.27" layer="27">&gt;VALUE</text>
<text x="-3.81" y="6.35" size="1.27" layer="25">&gt;NAME</text>
</package>
</packages>
<symbols>
<symbol name="C-US">
<wire x1="-2.54" y1="0" x2="2.54" y2="0" width="0.254" layer="94"/>
<wire x1="0" y1="-1.016" x2="0" y2="-2.54" width="0.1524" layer="94"/>
<wire x1="0" y1="-1" x2="2.4892" y2="-1.8542" width="0.254" layer="94" curve="-37.878202" cap="flat"/>
<wire x1="-2.4668" y1="-1.8504" x2="0" y2="-1.0161" width="0.254" layer="94" curve="-37.373024" cap="flat"/>
<text x="1.016" y="0.635" size="1.778" layer="95">&gt;NAME</text>
<text x="1.016" y="-4.191" size="1.778" layer="96">&gt;VALUE</text>
<pin name="1" x="0" y="2.54" visible="off" length="short" direction="pas" swaplevel="1" rot="R270"/>
<pin name="2" x="0" y="-5.08" visible="off" length="short" direction="pas" swaplevel="1" rot="R90"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="ECE-A1EN221U">
<gates>
<gate name="G$1" symbol="C-US" x="0" y="2.54"/>
</gates>
<devices>
<device name="" package="ECE-A1EN221U">
<connects>
<connect gate="G$1" pin="1" pad="P$1"/>
<connect gate="G$1" pin="2" pad="P$2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="con-amp">
<description>&lt;b&gt;AMP Connectors&lt;/b&gt;&lt;p&gt;
RJ45 Jack connectors&lt;br&gt;
 Based on the previous libraris:
 &lt;ul&gt;
 &lt;li&gt;amp.lbr
 &lt;li&gt;amp-j.lbr
 &lt;li&gt;amp-mta.lbr
 &lt;li&gt;amp-nlok.lbr
 &lt;li&gt;amp-sim.lbr
 &lt;li&gt;amp-micro-match.lbr
 &lt;/ul&gt;
 Sources :
 &lt;ul&gt;
 &lt;li&gt;Catalog 82066 Revised 11-95 
 &lt;li&gt;Product Guide 296785 Rev. 8-99
 &lt;li&gt;Product Guide CD-ROM 1999
 &lt;li&gt;www.amp.com
 &lt;/ul&gt;
 &lt;author&gt;Created by librarian@cadsoft.de&lt;/author&gt;</description>
<packages>
<package name="10X02MTA">
<description>&lt;b&gt;AMP MTA connector&lt;/b&gt;&lt;p&gt;
Source: http://ecommas.tycoelectronics.com .. ENG_CD_640456_W.pdf</description>
<wire x1="-2.54" y1="-1.27" x2="-2.54" y2="1.27" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.27" x2="-2.54" y2="1.27" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="-1.27" x2="2.54" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="1.27" x2="-2.54" y2="1.905" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.905" x2="-2.54" y2="1.905" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.27" x2="2.54" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="2.54" y1="1.905" x2="2.54" y2="1.27" width="0.1524" layer="21"/>
<pad name="2" x="-1.27" y="0" drill="1.016" shape="long" rot="R90"/>
<pad name="1" x="1.27" y="0" drill="1.016" shape="long" rot="R90"/>
<text x="-2.6162" y="-3.2512" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.5461" y="2.1509" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="1.016" y1="-0.254" x2="1.524" y2="0.254" layer="21"/>
<rectangle x1="-1.524" y1="-0.254" x2="-1.016" y2="0.254" layer="21"/>
</package>
</packages>
<symbols>
<symbol name="MTA-1_2">
<wire x1="-1.27" y1="1.27" x2="-1.27" y2="-1.905" width="0.254" layer="94"/>
<wire x1="3.81" y1="-1.905" x2="-1.27" y2="-1.905" width="0.254" layer="94"/>
<wire x1="3.81" y1="-1.905" x2="3.81" y2="1.27" width="0.254" layer="94"/>
<wire x1="-1.27" y1="1.27" x2="3.81" y2="1.27" width="0.254" layer="94"/>
<circle x="0" y="0" radius="0.635" width="0.254" layer="94"/>
<circle x="2.54" y="0" radius="0.635" width="0.254" layer="94"/>
<text x="5.08" y="0" size="1.778" layer="95">&gt;NAME</text>
<text x="5.08" y="-3.81" size="1.778" layer="96">&gt;VALUE</text>
<text x="-2.54" y="-1.27" size="1.27" layer="95">1</text>
<pin name="1" x="0" y="-2.54" visible="off" length="short" direction="pas" rot="R90"/>
<pin name="2" x="2.54" y="-2.54" visible="off" length="short" direction="pas" rot="R90"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="MTA02-100" prefix="J" uservalue="yes">
<description>&lt;b&gt;AMP connector&lt;/b&gt;</description>
<gates>
<gate name="G$1" symbol="MTA-1_2" x="0" y="0"/>
</gates>
<devices>
<device name="" package="10X02MTA">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="Texas Instruments_By_element14_Batch_1">
<description>Developed by element14 :&lt;br&gt;
element14 CAD Library consolidation.ulp
at 30/07/2012 17:45:58</description>
<packages>
<package name="DIP254P762X508-14">
<pad name="1" x="-7.62" y="15.24" drill="1.1176" shape="square"/>
<pad name="2" x="-7.62" y="12.7" drill="1.1176"/>
<pad name="3" x="-7.62" y="10.16" drill="1.1176"/>
<pad name="4" x="-7.62" y="7.62" drill="1.1176"/>
<pad name="5" x="-7.62" y="5.08" drill="1.1176"/>
<pad name="6" x="-7.62" y="2.54" drill="1.1176"/>
<pad name="7" x="-7.62" y="0" drill="1.1176"/>
<pad name="8" x="0" y="0" drill="1.1176"/>
<pad name="9" x="0" y="2.54" drill="1.1176"/>
<pad name="10" x="0" y="5.08" drill="1.1176"/>
<pad name="11" x="0" y="7.62" drill="1.1176"/>
<pad name="12" x="0" y="10.16" drill="1.1176"/>
<pad name="13" x="0" y="12.7" drill="1.1176"/>
<pad name="14" x="0" y="15.24" drill="1.1176"/>
<wire x1="-0.508" y1="16.4592" x2="-0.508" y2="17.4752" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="-1.2192" x2="-7.112" y2="-2.2352" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="-2.2352" x2="-0.508" y2="-2.2352" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="-2.2352" x2="-0.508" y2="-1.2192" width="0.1524" layer="21"/>
<wire x1="-0.508" y1="17.4752" x2="-3.5052" y2="17.4752" width="0.1524" layer="21"/>
<wire x1="-3.5052" y1="17.4752" x2="-4.1148" y2="17.4752" width="0.1524" layer="21"/>
<wire x1="-4.1148" y1="17.4752" x2="-7.112" y2="17.4752" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="17.4752" x2="-7.112" y2="16.5608" width="0.1524" layer="21"/>
<wire x1="-3.5052" y1="17.4752" x2="-4.1148" y2="17.4752" width="0" layer="21" curve="-180"/>
<text x="-8.2042" y="16.3576" size="1.27" layer="21" ratio="6" rot="SR0">*</text>
<wire x1="-7.112" y1="14.6812" x2="-7.112" y2="15.7988" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="15.7988" x2="-8.1788" y2="15.7988" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="15.7988" x2="-8.1788" y2="14.6812" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="14.6812" x2="-7.112" y2="14.6812" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="12.1412" x2="-7.112" y2="13.2588" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="13.2588" x2="-8.1788" y2="13.2588" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="13.2588" x2="-8.1788" y2="12.1412" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="12.1412" x2="-7.112" y2="12.1412" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="9.6012" x2="-7.112" y2="10.7188" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="10.7188" x2="-8.1788" y2="10.7188" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="10.7188" x2="-8.1788" y2="9.6012" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="9.6012" x2="-7.112" y2="9.6012" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="7.0612" x2="-7.112" y2="8.1788" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="8.1788" x2="-8.1788" y2="8.1788" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="8.1788" x2="-8.1788" y2="7.0612" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="7.0612" x2="-7.112" y2="7.0612" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="4.5212" x2="-7.112" y2="5.6388" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="5.6388" x2="-8.1788" y2="5.6388" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="5.6388" x2="-8.1788" y2="4.5212" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="4.5212" x2="-7.112" y2="4.5212" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="1.9812" x2="-7.112" y2="3.0988" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="3.0988" x2="-8.1788" y2="3.0988" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="3.0988" x2="-8.1788" y2="1.9812" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="1.9812" x2="-7.112" y2="1.9812" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="-0.5588" x2="-7.112" y2="0.5588" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="0.5588" x2="-8.1788" y2="0.5588" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="0.5588" x2="-8.1788" y2="-0.5588" width="0.1524" layer="51"/>
<wire x1="-8.1788" y1="-0.5588" x2="-7.112" y2="-0.5588" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="0.5588" x2="-0.508" y2="-0.5588" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-0.5588" x2="0.5588" y2="-0.5588" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="-0.5588" x2="0.5588" y2="0.5588" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="0.5588" x2="-0.508" y2="0.5588" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="3.0988" x2="-0.508" y2="1.9812" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="1.9812" x2="0.5588" y2="1.9812" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="1.9812" x2="0.5588" y2="3.0988" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="3.0988" x2="-0.508" y2="3.0988" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="5.6388" x2="-0.508" y2="4.5212" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="4.5212" x2="0.5588" y2="4.5212" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="4.5212" x2="0.5588" y2="5.6388" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="5.6388" x2="-0.508" y2="5.6388" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="8.1788" x2="-0.508" y2="7.0612" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="7.0612" x2="0.5588" y2="7.0612" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="7.0612" x2="0.5588" y2="8.1788" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="8.1788" x2="-0.508" y2="8.1788" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="10.7188" x2="-0.508" y2="9.6012" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="9.6012" x2="0.5588" y2="9.6012" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="9.6012" x2="0.5588" y2="10.7188" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="10.7188" x2="-0.508" y2="10.7188" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="13.2588" x2="-0.508" y2="12.1412" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="12.1412" x2="0.5588" y2="12.1412" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="12.1412" x2="0.5588" y2="13.2588" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="13.2588" x2="-0.508" y2="13.2588" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="15.7988" x2="-0.508" y2="14.6812" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="14.6812" x2="0.5588" y2="14.6812" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="14.6812" x2="0.5588" y2="15.7988" width="0.1524" layer="51"/>
<wire x1="0.5588" y1="15.7988" x2="-0.508" y2="15.7988" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="-2.2352" x2="-0.508" y2="-2.2352" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="-2.2352" x2="-0.508" y2="17.4752" width="0.1524" layer="51"/>
<wire x1="-0.508" y1="17.4752" x2="-3.5052" y2="17.4752" width="0.1524" layer="51"/>
<wire x1="-3.5052" y1="17.4752" x2="-4.1148" y2="17.4752" width="0.1524" layer="51"/>
<wire x1="-4.1148" y1="17.4752" x2="-7.112" y2="17.4752" width="0.1524" layer="51"/>
<wire x1="-7.112" y1="17.4752" x2="-7.112" y2="-2.2352" width="0.1524" layer="51"/>
<wire x1="-3.5052" y1="17.4752" x2="-4.1148" y2="17.4752" width="0" layer="51" curve="-180"/>
<text x="-8.2042" y="16.3576" size="1.27" layer="51" ratio="6" rot="SR0">*</text>
<text x="-8.6106" y="18.2626" size="2.0828" layer="25" ratio="10" rot="SR0">&gt;NAME</text>
<text x="-9.6266" y="-4.9022" size="2.0828" layer="27" ratio="10" rot="SR0">&gt;VALUE</text>
</package>
</packages>
<symbols>
<symbol name="SN74LS06N">
<pin name="VCC" x="-17.78" y="7.62" length="middle" direction="pwr"/>
<pin name="1A" x="-17.78" y="2.54" length="middle" direction="in"/>
<pin name="2A" x="-17.78" y="0" length="middle" direction="in"/>
<pin name="3A" x="-17.78" y="-2.54" length="middle" direction="in"/>
<pin name="4A" x="-17.78" y="-5.08" length="middle" direction="in"/>
<pin name="5A" x="-17.78" y="-7.62" length="middle" direction="in"/>
<pin name="6A" x="-17.78" y="-10.16" length="middle" direction="in"/>
<pin name="GND" x="-17.78" y="-15.24" length="middle" direction="pas"/>
<pin name="1Y" x="17.78" y="7.62" length="middle" direction="out" rot="R180"/>
<pin name="2Y" x="17.78" y="5.08" length="middle" direction="out" rot="R180"/>
<pin name="3Y" x="17.78" y="2.54" length="middle" direction="out" rot="R180"/>
<pin name="4Y" x="17.78" y="0" length="middle" direction="out" rot="R180"/>
<pin name="5Y" x="17.78" y="-2.54" length="middle" direction="out" rot="R180"/>
<pin name="6Y" x="17.78" y="-5.08" length="middle" direction="out" rot="R180"/>
<wire x1="-12.7" y1="12.7" x2="-12.7" y2="-20.32" width="0.4064" layer="94"/>
<wire x1="-12.7" y1="-20.32" x2="12.7" y2="-20.32" width="0.4064" layer="94"/>
<wire x1="12.7" y1="-20.32" x2="12.7" y2="12.7" width="0.4064" layer="94"/>
<wire x1="12.7" y1="12.7" x2="-12.7" y2="12.7" width="0.4064" layer="94"/>
<text x="-5.4864" y="14.224" size="2.0828" layer="95" ratio="10" rot="SR0">&gt;NAME</text>
<text x="-3.302" y="-23.5458" size="2.0828" layer="96" ratio="10" rot="SR0">&gt;VALUE</text>
</symbol>
</symbols>
<devicesets>
<deviceset name="SN74LS06N" prefix="U">
<description>HEX INVERTER BUFFERS/DRIVERS</description>
<gates>
<gate name="A" symbol="SN74LS06N" x="0" y="0"/>
</gates>
<devices>
<device name="" package="DIP254P762X508-14">
<connects>
<connect gate="A" pin="1A" pad="1"/>
<connect gate="A" pin="1Y" pad="2"/>
<connect gate="A" pin="2A" pad="3"/>
<connect gate="A" pin="2Y" pad="4"/>
<connect gate="A" pin="3A" pad="5"/>
<connect gate="A" pin="3Y" pad="6"/>
<connect gate="A" pin="4A" pad="9"/>
<connect gate="A" pin="4Y" pad="8"/>
<connect gate="A" pin="5A" pad="11"/>
<connect gate="A" pin="5Y" pad="10"/>
<connect gate="A" pin="6A" pad="13"/>
<connect gate="A" pin="6Y" pad="12"/>
<connect gate="A" pin="GND" pad="7"/>
<connect gate="A" pin="VCC" pad="14"/>
</connects>
<technologies>
<technology name="">
<attribute name="MPN" value="SN74LS06N" constant="no"/>
<attribute name="OC_FARNELL" value="1739683" constant="no"/>
<attribute name="OC_NEWARK" value="67K1093" constant="no"/>
<attribute name="PACKAGE" value="PDIP-14" constant="no"/>
<attribute name="SUPPLIER" value="Texas Instruments" constant="no"/>
</technology>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="Shutter">
<packages>
<package name="TA8428KOS-ND">
<wire x1="-8.636" y1="1.524" x2="8.636" y2="1.524" width="0.127" layer="21"/>
<wire x1="8.636" y1="1.524" x2="8.636" y2="-1.524" width="0.127" layer="21"/>
<wire x1="8.636" y1="-1.524" x2="-8.636" y2="-1.524" width="0.127" layer="21"/>
<wire x1="-8.636" y1="-1.524" x2="-8.636" y2="1.524" width="0.127" layer="21"/>
<wire x1="-8.636" y1="-1.016" x2="8.636" y2="-1.016" width="0.127" layer="21"/>
<pad name="6" x="-5.08" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="5" x="-2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="4" x="0" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="3" x="2.54" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="2" x="5.08" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="7" x="-7.62" y="0" drill="0.8128" shape="long" rot="R90"/>
<pad name="1" x="7.62" y="0" drill="0.8128" shape="long" rot="R90"/>
</package>
</packages>
<symbols>
<symbol name="TA8428K(S)">
<wire x1="-8.636" y1="-1.016" x2="-8.636" y2="1.524" width="0.254" layer="94"/>
<wire x1="-8.636" y1="1.524" x2="8.636" y2="1.524" width="0.254" layer="94"/>
<wire x1="8.636" y1="1.524" x2="8.636" y2="-1.016" width="0.254" layer="94"/>
<wire x1="8.636" y1="-1.016" x2="8.636" y2="-1.524" width="0.254" layer="94"/>
<wire x1="8.636" y1="-1.524" x2="-8.636" y2="-1.524" width="0.254" layer="94"/>
<wire x1="-8.636" y1="-1.524" x2="-8.636" y2="-1.016" width="0.254" layer="94"/>
<wire x1="-8.636" y1="-1.016" x2="8.636" y2="-1.016" width="0.254" layer="94"/>
<pin name="6_N.C." x="-5.08" y="0" visible="pin" length="short" rot="R90"/>
<pin name="5_OUT_ANOT" x="-2.54" y="0" visible="pin" length="short" rot="R90"/>
<pin name="4_GND" x="0" y="0" visible="pin" length="short" rot="R90"/>
<pin name="3_OUT_A" x="2.54" y="0" visible="pin" length="short" rot="R90"/>
<pin name="2_IN_2" x="5.08" y="0" length="short" rot="R90"/>
<pin name="1_IN_1" x="7.62" y="0" length="short" rot="R90"/>
<pin name="7_VCC" x="-7.62" y="0" visible="pin" length="short" rot="R90"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="TA8428K(S)">
<gates>
<gate name="G$1" symbol="TA8428K(S)" x="0" y="0"/>
</gates>
<devices>
<device name="" package="TA8428KOS-ND">
<connects>
<connect gate="G$1" pin="1_IN_1" pad="1"/>
<connect gate="G$1" pin="2_IN_2" pad="2"/>
<connect gate="G$1" pin="3_OUT_A" pad="3"/>
<connect gate="G$1" pin="4_GND" pad="4"/>
<connect gate="G$1" pin="5_OUT_ANOT" pad="5"/>
<connect gate="G$1" pin="6_N.C." pad="6"/>
<connect gate="G$1" pin="7_VCC" pad="7"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
<library name="resistor">
<description>&lt;b&gt;Resistors, Capacitors, Inductors&lt;/b&gt;&lt;p&gt;
Based on the previous libraries:
&lt;ul&gt;
&lt;li&gt;r.lbr
&lt;li&gt;cap.lbr 
&lt;li&gt;cap-fe.lbr
&lt;li&gt;captant.lbr
&lt;li&gt;polcap.lbr
&lt;li&gt;ipc-smd.lbr
&lt;/ul&gt;
All SMD packages are defined according to the IPC specifications and  CECC&lt;p&gt;
&lt;author&gt;Created by librarian@cadsoft.de&lt;/author&gt;&lt;p&gt;
&lt;p&gt;
for Electrolyt Capacitors see also :&lt;p&gt;
www.bccomponents.com &lt;p&gt;
www.panasonic.com&lt;p&gt;
www.kemet.com&lt;p&gt;
&lt;p&gt;
for trimmer refence see : &lt;u&gt;www.electrospec-inc.com/cross_references/trimpotcrossref.asp&lt;/u&gt;&lt;p&gt;

&lt;map name="nav_main"&gt;
&lt;area shape="rect" coords="0,1,140,23" href="../military_specs.asp" title=""&gt;
&lt;area shape="rect" coords="0,24,140,51" href="../about.asp" title=""&gt;
&lt;area shape="rect" coords="1,52,140,77" href="../rfq.asp" title=""&gt;
&lt;area shape="rect" coords="0,78,139,103" href="../products.asp" title=""&gt;
&lt;area shape="rect" coords="1,102,138,128" href="../excess_inventory.asp" title=""&gt;
&lt;area shape="rect" coords="1,129,138,150" href="../edge.asp" title=""&gt;
&lt;area shape="rect" coords="1,151,139,178" href="../industry_links.asp" title=""&gt;
&lt;area shape="rect" coords="0,179,139,201" href="../comments.asp" title=""&gt;
&lt;area shape="rect" coords="1,203,138,231" href="../directory.asp" title=""&gt;
&lt;area shape="default" nohref&gt;
&lt;/map&gt;

&lt;html&gt;

&lt;title&gt;&lt;/title&gt;

 &lt;LINK REL="StyleSheet" TYPE="text/css" HREF="style-sheet.css"&gt;

&lt;body bgcolor="#ffffff" text="#000000" marginwidth="0" marginheight="0" topmargin="0" leftmargin="0"&gt;
&lt;table border=0 cellspacing=0 cellpadding=0 width="100%" cellpaddding=0 height="55%"&gt;
&lt;tr valign="top"&gt;

&lt;/td&gt;
&lt;! &lt;td width="10"&gt;&amp;nbsp;&lt;/td&gt;
&lt;td width="90%"&gt;

&lt;b&gt;&lt;font color="#0000FF" size="4"&gt;TRIM-POT CROSS REFERENCE&lt;/font&gt;&lt;/b&gt;
&lt;P&gt;
&lt;TABLE BORDER=0 CELLSPACING=1 CELLPADDING=2&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;RECTANGULAR MULTI-TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;BOURNS&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;BI&amp;nbsp;TECH&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;DALE-VISHAY&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;PHILIPS/MEPCO&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;MURATA&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;PANASONIC&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;SPECTROL&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;B&gt;
      &lt;FONT SIZE=3 FACE=ARIAL color="#FF0000"&gt;MILSPEC&lt;/FONT&gt;
      &lt;/B&gt;
    &lt;/TD&gt;&lt;TD&gt;&amp;nbsp;&lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3 &gt;
      3005P&lt;BR&gt;
      3006P&lt;BR&gt;
      3006W&lt;BR&gt;
      3006Y&lt;BR&gt;
      3009P&lt;BR&gt;
      3009W&lt;BR&gt;
      3009Y&lt;BR&gt;
      3057J&lt;BR&gt;
      3057L&lt;BR&gt;
      3057P&lt;BR&gt;
      3057Y&lt;BR&gt;
      3059J&lt;BR&gt;
      3059L&lt;BR&gt;
      3059P&lt;BR&gt;
      3059Y&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      89P&lt;BR&gt;
      89W&lt;BR&gt;
      89X&lt;BR&gt;
      89PH&lt;BR&gt;
      76P&lt;BR&gt;
      89XH&lt;BR&gt;
      78SLT&lt;BR&gt;
      78L&amp;nbsp;ALT&lt;BR&gt;
      56P&amp;nbsp;ALT&lt;BR&gt;
      78P&amp;nbsp;ALT&lt;BR&gt;
      T8S&lt;BR&gt;
      78L&lt;BR&gt;
      56P&lt;BR&gt;
      78P&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      T18/784&lt;BR&gt;
      783&lt;BR&gt;
      781&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      2199&lt;BR&gt;
      1697/1897&lt;BR&gt;
      1680/1880&lt;BR&gt;
      2187&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      8035EKP/CT20/RJ-20P&lt;BR&gt;
      -&lt;BR&gt;
      RJ-20X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      1211L&lt;BR&gt;
      8012EKQ&amp;nbsp;ALT&lt;BR&gt;
      8012EKR&amp;nbsp;ALT&lt;BR&gt;
      1211P&lt;BR&gt;
      8012EKJ&lt;BR&gt;
      8012EKL&lt;BR&gt;
      8012EKQ&lt;BR&gt;
      8012EKR&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      2101P&lt;BR&gt;
      2101W&lt;BR&gt;
      2101Y&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      2102L&lt;BR&gt;
      2102S&lt;BR&gt;
      2102Y&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      EVMCOG&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      43P&lt;BR&gt;
      43W&lt;BR&gt;
      43Y&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      40L&lt;BR&gt;
      40P&lt;BR&gt;
      40Y&lt;BR&gt;
      70Y-T602&lt;BR&gt;
      70L&lt;BR&gt;
      70P&lt;BR&gt;
      70Y&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      RT/RTR12&lt;BR&gt;
      RT/RTR12&lt;BR&gt;
      RT/RTR12&lt;BR&gt;
      -&lt;BR&gt;
      RJ/RJR12&lt;BR&gt;
      RJ/RJR12&lt;BR&gt;
      RJ/RJR12&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;&amp;nbsp;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;
      &lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;SQUARE MULTI-TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
   &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BOURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BI&amp;nbsp;TECH&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;DALE-VISHAY&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PHILIPS/MEPCO&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;MURATA&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PANASONIC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;SPECTROL&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;MILSPEC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      3250L&lt;BR&gt;
      3250P&lt;BR&gt;
      3250W&lt;BR&gt;
      3250X&lt;BR&gt;
      3252P&lt;BR&gt;
      3252W&lt;BR&gt;
      3252X&lt;BR&gt;
      3260P&lt;BR&gt;
      3260W&lt;BR&gt;
      3260X&lt;BR&gt;
      3262P&lt;BR&gt;
      3262W&lt;BR&gt;
      3262X&lt;BR&gt;
      3266P&lt;BR&gt;
      3266W&lt;BR&gt;
      3266X&lt;BR&gt;
      3290H&lt;BR&gt;
      3290P&lt;BR&gt;
      3290W&lt;BR&gt;
      3292P&lt;BR&gt;
      3292W&lt;BR&gt;
      3292X&lt;BR&gt;
      3296P&lt;BR&gt;
      3296W&lt;BR&gt;
      3296X&lt;BR&gt;
      3296Y&lt;BR&gt;
      3296Z&lt;BR&gt;
      3299P&lt;BR&gt;
      3299W&lt;BR&gt;
      3299X&lt;BR&gt;
      3299Y&lt;BR&gt;
      3299Z&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      66P&amp;nbsp;ALT&lt;BR&gt;
      66W&amp;nbsp;ALT&lt;BR&gt;
      66X&amp;nbsp;ALT&lt;BR&gt;
      66P&amp;nbsp;ALT&lt;BR&gt;
      66W&amp;nbsp;ALT&lt;BR&gt;
      66X&amp;nbsp;ALT&lt;BR&gt;
      -&lt;BR&gt;
      64W&amp;nbsp;ALT&lt;BR&gt;
      -&lt;BR&gt;
      64P&amp;nbsp;ALT&lt;BR&gt;
      64W&amp;nbsp;ALT&lt;BR&gt;
      64X&amp;nbsp;ALT&lt;BR&gt;
      64P&lt;BR&gt;
      64W&lt;BR&gt;
      64X&lt;BR&gt;
      66X&amp;nbsp;ALT&lt;BR&gt;
      66P&amp;nbsp;ALT&lt;BR&gt;
      66W&amp;nbsp;ALT&lt;BR&gt;
      66P&lt;BR&gt;
      66W&lt;BR&gt;
      66X&lt;BR&gt;
      67P&lt;BR&gt;
      67W&lt;BR&gt;
      67X&lt;BR&gt;
      67Y&lt;BR&gt;
      67Z&lt;BR&gt;
      68P&lt;BR&gt;
      68W&lt;BR&gt;
      68X&lt;BR&gt;
      67Y&amp;nbsp;ALT&lt;BR&gt;
      67Z&amp;nbsp;ALT&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      5050&lt;BR&gt;
      5091&lt;BR&gt;
      5080&lt;BR&gt;
      5087&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      T63YB&lt;BR&gt;
      T63XB&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      5887&lt;BR&gt;
      5891&lt;BR&gt;
      5880&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      T93Z&lt;BR&gt;
      T93YA&lt;BR&gt;
      T93XA&lt;BR&gt;
      T93YB&lt;BR&gt;
      T93XB&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      8026EKP&lt;BR&gt;
      8026EKW&lt;BR&gt;
      8026EKM&lt;BR&gt;
      8026EKP&lt;BR&gt;
      8026EKB&lt;BR&gt;
      8026EKM&lt;BR&gt;
      1309X&lt;BR&gt;
      1309P&lt;BR&gt;
      1309W&lt;BR&gt;
      8024EKP&lt;BR&gt;
      8024EKW&lt;BR&gt;
      8024EKN&lt;BR&gt;
      RJ-9P/CT9P&lt;BR&gt;
      RJ-9W&lt;BR&gt;
      RJ-9X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      3103P&lt;BR&gt;
      3103Y&lt;BR&gt;
      3103Z&lt;BR&gt;
      3103P&lt;BR&gt;
      3103Y&lt;BR&gt;
      3103Z&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      3105P/3106P&lt;BR&gt;
      3105W/3106W&lt;BR&gt;
      3105X/3106X&lt;BR&gt;
      3105Y/3106Y&lt;BR&gt;
      3105Z/3105Z&lt;BR&gt;
      3102P&lt;BR&gt;
      3102W&lt;BR&gt;
      3102X&lt;BR&gt;
      3102Y&lt;BR&gt;
      3102Z&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMCBG&lt;BR&gt;
      EVMCCG&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      55-1-X&lt;BR&gt;
      55-4-X&lt;BR&gt;
      55-3-X&lt;BR&gt;
      55-2-X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      50-2-X&lt;BR&gt;
      50-4-X&lt;BR&gt;
      50-3-X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      64P&lt;BR&gt;
      64W&lt;BR&gt;
      64X&lt;BR&gt;
      64Y&lt;BR&gt;
      64Z&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      RT/RTR22&lt;BR&gt;
      RT/RTR22&lt;BR&gt;
      RT/RTR22&lt;BR&gt;
      RT/RTR22&lt;BR&gt;
      RJ/RJR22&lt;BR&gt;
      RJ/RJR22&lt;BR&gt;
      RJ/RJR22&lt;BR&gt;
      RT/RTR26&lt;BR&gt;
      RT/RTR26&lt;BR&gt;
      RT/RTR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RJ/RJR26&lt;BR&gt;
      RT/RTR24&lt;BR&gt;
      RT/RTR24&lt;BR&gt;
      RT/RTR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      RJ/RJR24&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;&amp;nbsp;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=8&gt;
      &lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;SINGLE TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BOURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BI&amp;nbsp;TECH&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;DALE-VISHAY&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PHILIPS/MEPCO&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;MURATA&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PANASONIC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;SPECTROL&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD ALIGN=CENTER&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;MILSPEC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      3323P&lt;BR&gt;
      3323S&lt;BR&gt;
      3323W&lt;BR&gt;
      3329H&lt;BR&gt;
      3329P&lt;BR&gt;
      3329W&lt;BR&gt;
      3339H&lt;BR&gt;
      3339P&lt;BR&gt;
      3339W&lt;BR&gt;
      3352E&lt;BR&gt;
      3352H&lt;BR&gt;
      3352K&lt;BR&gt;
      3352P&lt;BR&gt;
      3352T&lt;BR&gt;
      3352V&lt;BR&gt;
      3352W&lt;BR&gt;
      3362H&lt;BR&gt;
      3362M&lt;BR&gt;
      3362P&lt;BR&gt;
      3362R&lt;BR&gt;
      3362S&lt;BR&gt;
      3362U&lt;BR&gt;
      3362W&lt;BR&gt;
      3362X&lt;BR&gt;
      3386B&lt;BR&gt;
      3386C&lt;BR&gt;
      3386F&lt;BR&gt;
      3386H&lt;BR&gt;
      3386K&lt;BR&gt;
      3386M&lt;BR&gt;
      3386P&lt;BR&gt;
      3386S&lt;BR&gt;
      3386W&lt;BR&gt;
      3386X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      25P&lt;BR&gt;
      25S&lt;BR&gt;
      25RX&lt;BR&gt;
      82P&lt;BR&gt;
      82M&lt;BR&gt;
      82PA&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      91E&lt;BR&gt;
      91X&lt;BR&gt;
      91T&lt;BR&gt;
      91B&lt;BR&gt;
      91A&lt;BR&gt;
      91V&lt;BR&gt;
      91W&lt;BR&gt;
      25W&lt;BR&gt;
      25V&lt;BR&gt;
      25P&lt;BR&gt;
      -&lt;BR&gt;
      25S&lt;BR&gt;
      25U&lt;BR&gt;
      25RX&lt;BR&gt;
      25X&lt;BR&gt;
      72XW&lt;BR&gt;
      72XL&lt;BR&gt;
      72PM&lt;BR&gt;
      72RX&lt;BR&gt;
      -&lt;BR&gt;
      72PX&lt;BR&gt;
      72P&lt;BR&gt;
      72RXW&lt;BR&gt;
      72RXL&lt;BR&gt;
      72X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      T7YB&lt;BR&gt;
      T7YA&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      TXD&lt;BR&gt;
      TYA&lt;BR&gt;
      TYP&lt;BR&gt;
      -&lt;BR&gt;
      TYD&lt;BR&gt;
      TX&lt;BR&gt;
      -&lt;BR&gt;
      150SX&lt;BR&gt;
      100SX&lt;BR&gt;
      102T&lt;BR&gt;
      101S&lt;BR&gt;
      190T&lt;BR&gt;
      150TX&lt;BR&gt;
      101&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      101SX&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      ET6P&lt;BR&gt;
      ET6S&lt;BR&gt;
      ET6X&lt;BR&gt;
      RJ-6W/8014EMW&lt;BR&gt;
      RJ-6P/8014EMP&lt;BR&gt;
      RJ-6X/8014EMX&lt;BR&gt;
      TM7W&lt;BR&gt;
      TM7P&lt;BR&gt;
      TM7X&lt;BR&gt;
      -&lt;BR&gt;
      8017SMS&lt;BR&gt;
      -&lt;BR&gt;
      8017SMB&lt;BR&gt;
      8017SMA&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      CT-6W&lt;BR&gt;
      CT-6H&lt;BR&gt;
      CT-6P&lt;BR&gt;
      CT-6R&lt;BR&gt;
      -&lt;BR&gt;
      CT-6V&lt;BR&gt;
      CT-6X&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      8038EKV&lt;BR&gt;
      -&lt;BR&gt;
      8038EKX&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      8038EKP&lt;BR&gt;
      8038EKZ&lt;BR&gt;
      8038EKW&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      3321H&lt;BR&gt;
      3321P&lt;BR&gt;
      3321N&lt;BR&gt;
      1102H&lt;BR&gt;
      1102P&lt;BR&gt;
      1102T&lt;BR&gt;
      RVA0911V304A&lt;BR&gt;
      -&lt;BR&gt;
      RVA0911H413A&lt;BR&gt;
      RVG0707V100A&lt;BR&gt;
      RVA0607V(H)306A&lt;BR&gt;
      RVA1214H213A&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      3104B&lt;BR&gt;
      3104C&lt;BR&gt;
      3104F&lt;BR&gt;
      3104H&lt;BR&gt;
      -&lt;BR&gt;
      3104M&lt;BR&gt;
      3104P&lt;BR&gt;
      3104S&lt;BR&gt;
      3104W&lt;BR&gt;
      3104X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      EVMQ0G&lt;BR&gt;
      EVMQIG&lt;BR&gt;
      EVMQ3G&lt;BR&gt;
      EVMS0G&lt;BR&gt;
      EVMQ0G&lt;BR&gt;
      EVMG0G&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMK4GA00B&lt;BR&gt;
      EVM30GA00B&lt;BR&gt;
      EVMK0GA00B&lt;BR&gt;
      EVM38GA00B&lt;BR&gt;
      EVMB6&lt;BR&gt;
      EVLQ0&lt;BR&gt;
      -&lt;BR&gt;
      EVMMSG&lt;BR&gt;
      EVMMBG&lt;BR&gt;
      EVMMAG&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMMCS&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMM1&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMM0&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      EVMM3&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      62-3-1&lt;BR&gt;
      62-1-2&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      67R&lt;BR&gt;
      -&lt;BR&gt;
      67P&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      67X&lt;BR&gt;
      63V&lt;BR&gt;
      63S&lt;BR&gt;
      63M&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      63H&lt;BR&gt;
      63P&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      63X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      RJ/RJR50&lt;BR&gt;
      RJ/RJR50&lt;BR&gt;
      RJ/RJR50&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
&lt;/TABLE&gt;
&lt;P&gt;&amp;nbsp;&lt;P&gt;
&lt;TABLE BORDER=0 CELLSPACING=1 CELLPADDING=3&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=7&gt;
      &lt;FONT color="#0000FF" SIZE=4 FACE=ARIAL&gt;&lt;B&gt;SMD TRIM-POT CROSS REFERENCE&lt;/B&gt;&lt;/FONT&gt;
      &lt;P&gt;
      &lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;MULTI-TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BOURNS&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BI&amp;nbsp;TECH&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;DALE-VISHAY&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PHILIPS/MEPCO&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PANASONIC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;TOCOS&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;AUX/KYOCERA&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      3224G&lt;BR&gt;
      3224J&lt;BR&gt;
      3224W&lt;BR&gt;
      3269P&lt;BR&gt;
      3269W&lt;BR&gt;
      3269X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      44G&lt;BR&gt;
      44J&lt;BR&gt;
      44W&lt;BR&gt;
      84P&lt;BR&gt;
      84W&lt;BR&gt;
      84X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      ST63Z&lt;BR&gt;
      ST63Y&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      ST5P&lt;BR&gt;
      ST5W&lt;BR&gt;
      ST5X&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=7&gt;&amp;nbsp;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD COLSPAN=7&gt;
      &lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;SINGLE TURN&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BOURNS&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;BI&amp;nbsp;TECH&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;DALE-VISHAY&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PHILIPS/MEPCO&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;PANASONIC&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;TOCOS&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD&gt;
      &lt;FONT SIZE=3 FACE=ARIAL&gt;&lt;B&gt;AUX/KYOCERA&lt;/B&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
  &lt;TR&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      3314G&lt;BR&gt;
      3314J&lt;BR&gt;
      3364A/B&lt;BR&gt;
      3364C/D&lt;BR&gt;
      3364W/X&lt;BR&gt;
      3313G&lt;BR&gt;
      3313J&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      23B&lt;BR&gt;
      23A&lt;BR&gt;
      21X&lt;BR&gt;
      21W&lt;BR&gt;
      -&lt;BR&gt;
      22B&lt;BR&gt;
      22A&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      ST5YL/ST53YL&lt;BR&gt;
      ST5YJ/5T53YJ&lt;BR&gt;
      ST-23A&lt;BR&gt;
      ST-22B&lt;BR&gt;
      ST-22&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      ST-4B&lt;BR&gt;
      ST-4A&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      ST-3B&lt;BR&gt;
      ST-3A&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      EVM-6YS&lt;BR&gt;
      EVM-1E&lt;BR&gt;
      EVM-1G&lt;BR&gt;
      EVM-1D&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      G4B&lt;BR&gt;
      G4A&lt;BR&gt;
      TR04-3S1&lt;BR&gt;
      TRG04-2S1&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
    &lt;TD BGCOLOR="#cccccc" ALIGN=CENTER&gt;&lt;FONT FACE=ARIAL SIZE=3&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;
      DVR-43A&lt;BR&gt;
      CVR-42C&lt;BR&gt;
      CVR-42A/C&lt;BR&gt;
      -&lt;BR&gt;
      -&lt;BR&gt;&lt;/FONT&gt;
    &lt;/TD&gt;
  &lt;/TR&gt;
&lt;/TABLE&gt;
&lt;P&gt;
&lt;FONT SIZE=4 FACE=ARIAL&gt;&lt;B&gt;ALT =&amp;nbsp;ALTERNATE&lt;/B&gt;&lt;/FONT&gt;
&lt;P&gt;

&amp;nbsp;
&lt;P&gt;
&lt;/td&gt;
&lt;/tr&gt;
&lt;/table&gt;
&lt;/BODY&gt;&lt;/HTML&gt;</description>
<packages>
<package name="R0402">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.635" y="0.762" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.032" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.4001" x2="0.1999" y2="0.4001" layer="35"/>
</package>
<package name="R0603">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.432" y1="-0.356" x2="0.432" y2="-0.356" width="0.1524" layer="51"/>
<wire x1="0.432" y1="0.356" x2="-0.432" y2="0.356" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.983" x2="1.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.983" x2="1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.983" x2="-1.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.983" x2="-1.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.85" y="0" dx="1" dy="1.1" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1" dy="1.1" layer="1"/>
<text x="-0.889" y="0.889" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.889" y="-2.032" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4318" y1="-0.4318" x2="0.8382" y2="0.4318" layer="51"/>
<rectangle x1="-0.8382" y1="-0.4318" x2="-0.4318" y2="0.4318" layer="51"/>
<rectangle x1="-0.1999" y1="-0.4001" x2="0.1999" y2="0.4001" layer="35"/>
</package>
<package name="R0805">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.41" y1="0.635" x2="0.41" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-0.41" y1="-0.635" x2="0.41" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.85" y="0" dx="1.3" dy="1.5" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1.3" dy="1.5" layer="1"/>
<text x="-0.762" y="1.016" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.762" y="-2.286" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4064" y1="-0.6985" x2="1.0564" y2="0.7015" layer="51"/>
<rectangle x1="-1.0668" y1="-0.6985" x2="-0.4168" y2="0.7015" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5001" x2="0.1999" y2="0.5001" layer="35"/>
</package>
<package name="R0805W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-0.41" y1="0.635" x2="0.41" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-0.41" y1="-0.635" x2="0.41" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.94" y="0" dx="1.5" dy="1" layer="1"/>
<smd name="2" x="0.94" y="0" dx="1.5" dy="1" layer="1"/>
<text x="-0.635" y="1.016" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.159" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4064" y1="-0.6985" x2="1.0564" y2="0.7015" layer="51"/>
<rectangle x1="-1.0668" y1="-0.6985" x2="-0.4168" y2="0.7015" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5001" x2="0.1999" y2="0.5001" layer="35"/>
</package>
<package name="R1005">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.245" y1="0.224" x2="0.245" y2="0.224" width="0.1524" layer="51"/>
<wire x1="0.245" y1="-0.224" x2="-0.245" y2="-0.224" width="0.1524" layer="51"/>
<wire x1="-1.473" y1="0.483" x2="1.473" y2="0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="0.483" x2="1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="1.473" y1="-0.483" x2="-1.473" y2="-0.483" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="-0.483" x2="-1.473" y2="0.483" width="0.0508" layer="39"/>
<smd name="1" x="-0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<smd name="2" x="0.65" y="0" dx="0.7" dy="0.9" layer="1"/>
<text x="-0.635" y="0.762" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.032" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-0.554" y1="-0.3048" x2="-0.254" y2="0.2951" layer="51"/>
<rectangle x1="0.2588" y1="-0.3048" x2="0.5588" y2="0.2951" layer="51"/>
<rectangle x1="-0.1999" y1="-0.3" x2="0.1999" y2="0.3" layer="35"/>
</package>
<package name="R1206">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="0.9525" y1="-0.8128" x2="-0.9652" y2="-0.8128" width="0.1524" layer="51"/>
<wire x1="0.9525" y1="0.8128" x2="-0.9652" y2="0.8128" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="2" x="1.422" y="0" dx="1.6" dy="1.803" layer="1"/>
<smd name="1" x="-1.422" y="0" dx="1.6" dy="1.803" layer="1"/>
<text x="-1.397" y="1.143" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.397" y="-2.413" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.6891" y1="-0.8763" x2="-0.9525" y2="0.8763" layer="51"/>
<rectangle x1="0.9525" y1="-0.8763" x2="1.6891" y2="0.8763" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="R1206W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-0.913" y1="0.8" x2="0.888" y2="0.8" width="0.1524" layer="21"/>
<wire x1="-0.913" y1="-0.8" x2="0.888" y2="-0.8" width="0.1524" layer="21"/>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.499" y="0" dx="1.8" dy="1.2" layer="1"/>
<smd name="2" x="1.499" y="0" dx="1.8" dy="1.2" layer="1"/>
<text x="-1.651" y="1.143" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.651" y="-2.413" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-0.8763" x2="-0.9009" y2="0.8738" layer="51"/>
<rectangle x1="0.889" y1="-0.8763" x2="1.6391" y2="0.8738" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="R1210">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.913" y1="1.219" x2="0.939" y2="1.219" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-1.219" x2="0.939" y2="-1.219" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<text x="-1.27" y="1.651" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.921" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-1.3081" x2="-0.9009" y2="1.2918" layer="51"/>
<rectangle x1="0.9144" y1="-1.3081" x2="1.6645" y2="1.2918" layer="51"/>
<rectangle x1="-0.3" y1="-0.8999" x2="0.3" y2="0.8999" layer="35"/>
</package>
<package name="R1210W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-0.913" y1="1.219" x2="0.939" y2="1.219" width="0.1524" layer="21"/>
<wire x1="-0.913" y1="-1.219" x2="0.939" y2="-1.219" width="0.1524" layer="21"/>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.499" y="0" dx="1.8" dy="1.8" layer="1"/>
<smd name="2" x="1.499" y="0" dx="1.8" dy="1.8" layer="1"/>
<text x="-1.651" y="1.524" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.651" y="-2.794" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-1.3081" x2="-0.9009" y2="1.2918" layer="51"/>
<rectangle x1="0.9144" y1="-1.3081" x2="1.6645" y2="1.2918" layer="51"/>
<rectangle x1="-0.3" y1="-0.8001" x2="0.3" y2="0.8001" layer="35"/>
</package>
<package name="R2010">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="51"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="51"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="-1.027" y1="1.245" x2="1.027" y2="1.245" width="0.1524" layer="21"/>
<wire x1="-1.002" y1="-1.245" x2="1.016" y2="-1.245" width="0.1524" layer="21"/>
<smd name="1" x="-2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<smd name="2" x="2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<text x="-2.159" y="1.651" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.159" y="-2.921" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
</package>
<package name="R2010W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="21"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="21"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-2.311" y="0" dx="2" dy="1.8" layer="1"/>
<smd name="2" x="2.311" y="0" dx="2" dy="1.8" layer="1"/>
<text x="-2.286" y="1.524" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.286" y="-2.921" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
</package>
<package name="R2012">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.41" y1="0.635" x2="0.41" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-0.41" y1="-0.635" x2="0.41" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.85" y="0" dx="1.3" dy="1.5" layer="1"/>
<smd name="2" x="0.85" y="0" dx="1.3" dy="1.5" layer="1"/>
<text x="-0.762" y="1.016" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.762" y="-2.286" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4064" y1="-0.6985" x2="1.0564" y2="0.7015" layer="51"/>
<rectangle x1="-1.0668" y1="-0.6985" x2="-0.4168" y2="0.7015" layer="51"/>
<rectangle x1="-0.1001" y1="-0.5999" x2="0.1001" y2="0.5999" layer="35"/>
</package>
<package name="R2012W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-0.41" y1="0.635" x2="0.41" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-0.41" y1="-0.635" x2="0.41" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-0.94" y="0" dx="1.5" dy="1" layer="1"/>
<smd name="2" x="0.94" y="0" dx="1.5" dy="1" layer="1"/>
<text x="-0.635" y="1.016" size="1.27" layer="25">&gt;NAME</text>
<text x="-0.635" y="-2.286" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="0.4064" y1="-0.6985" x2="1.0564" y2="0.7015" layer="51"/>
<rectangle x1="-1.0668" y1="-0.6985" x2="-0.4168" y2="0.7015" layer="51"/>
<rectangle x1="-0.1001" y1="-0.5999" x2="0.1001" y2="0.5999" layer="35"/>
</package>
<package name="R2512">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="51"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="51"/>
<wire x1="-3.973" y1="1.983" x2="3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="1.983" x2="3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="-1.983" x2="-3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-3.973" y1="-1.983" x2="-3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="1.473" x2="1.498" y2="1.473" width="0.1524" layer="21"/>
<wire x1="-1.473" y1="-1.473" x2="1.498" y2="-1.473" width="0.1524" layer="21"/>
<smd name="1" x="-2.8" y="0" dx="1.8" dy="3.2" layer="1"/>
<smd name="2" x="2.8" y="0" dx="1.8" dy="3.2" layer="1"/>
<text x="-2.667" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.667" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R2512W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="21"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="21"/>
<wire x1="-3.973" y1="1.983" x2="3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="1.983" x2="3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="-1.983" x2="-3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-3.973" y1="-1.983" x2="-3.973" y2="1.983" width="0.0508" layer="39"/>
<smd name="1" x="-2.896" y="0" dx="2" dy="2.1" layer="1"/>
<smd name="2" x="2.896" y="0" dx="2" dy="2.1" layer="1"/>
<text x="-2.794" y="1.778" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.794" y="-3.048" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R3216">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.913" y1="0.8" x2="0.888" y2="0.8" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-0.8" x2="0.888" y2="-0.8" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="1.8" layer="1"/>
<text x="-1.397" y="1.143" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.397" y="-2.413" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-0.8763" x2="-0.9009" y2="0.8738" layer="51"/>
<rectangle x1="0.889" y1="-0.8763" x2="1.6391" y2="0.8738" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="R3216W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-0.913" y1="0.8" x2="0.888" y2="0.8" width="0.1524" layer="21"/>
<wire x1="-0.913" y1="-0.8" x2="0.888" y2="-0.8" width="0.1524" layer="21"/>
<wire x1="-2.473" y1="0.983" x2="2.473" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="0.983" x2="2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-0.983" x2="-2.473" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-0.983" x2="-2.473" y2="0.983" width="0.0508" layer="39"/>
<smd name="1" x="-1.499" y="0" dx="1.8" dy="1.2" layer="1"/>
<smd name="2" x="1.499" y="0" dx="1.8" dy="1.2" layer="1"/>
<text x="-1.524" y="1.143" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.524" y="-2.413" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-0.8763" x2="-0.9009" y2="0.8738" layer="51"/>
<rectangle x1="0.889" y1="-0.8763" x2="1.6391" y2="0.8738" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="R3225">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-0.913" y1="1.219" x2="0.939" y2="1.219" width="0.1524" layer="51"/>
<wire x1="-0.913" y1="-1.219" x2="0.939" y2="-1.219" width="0.1524" layer="51"/>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2.7" layer="1"/>
<text x="-1.397" y="1.651" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.397" y="-2.921" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-1.3081" x2="-0.9009" y2="1.2918" layer="51"/>
<rectangle x1="0.9144" y1="-1.3081" x2="1.6645" y2="1.2918" layer="51"/>
<rectangle x1="-0.3" y1="-1" x2="0.3" y2="1" layer="35"/>
</package>
<package name="R3225W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-0.913" y1="1.219" x2="0.939" y2="1.219" width="0.1524" layer="21"/>
<wire x1="-0.913" y1="-1.219" x2="0.939" y2="-1.219" width="0.1524" layer="21"/>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-1.499" y="0" dx="1.8" dy="1.8" layer="1"/>
<smd name="2" x="1.499" y="0" dx="1.8" dy="1.8" layer="1"/>
<text x="-1.397" y="1.524" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.397" y="-2.921" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.651" y1="-1.3081" x2="-0.9009" y2="1.2918" layer="51"/>
<rectangle x1="0.9144" y1="-1.3081" x2="1.6645" y2="1.2918" layer="51"/>
<rectangle x1="-0.3" y1="-1" x2="0.3" y2="1" layer="35"/>
</package>
<package name="R5025">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="51"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="51"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="-0.9" y1="1.245" x2="0.9" y2="1.245" width="0.1524" layer="21"/>
<wire x1="-0.875" y1="-1.245" x2="0.925" y2="-1.245" width="0.1524" layer="21"/>
<smd name="1" x="-2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<smd name="2" x="2.2" y="0" dx="1.8" dy="2.7" layer="1"/>
<text x="-2.159" y="1.651" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.159" y="-2.921" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R5025W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-1.662" y1="1.245" x2="1.662" y2="1.245" width="0.1524" layer="21"/>
<wire x1="-1.637" y1="-1.245" x2="1.687" y2="-1.245" width="0.1524" layer="21"/>
<wire x1="-3.473" y1="1.483" x2="3.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="1.483" x2="3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="3.473" y1="-1.483" x2="-3.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-3.473" y1="-1.483" x2="-3.473" y2="1.483" width="0.0508" layer="39"/>
<smd name="1" x="-2.311" y="0" dx="2" dy="1.8" layer="1"/>
<smd name="2" x="2.311" y="0" dx="2" dy="1.8" layer="1"/>
<text x="-2.286" y="1.651" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.286" y="-2.921" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-2.4892" y1="-1.3208" x2="-1.6393" y2="1.3292" layer="51"/>
<rectangle x1="1.651" y1="-1.3208" x2="2.5009" y2="1.3292" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R6332">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip</description>
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="51"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="51"/>
<wire x1="-3.973" y1="1.983" x2="3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="1.983" x2="3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="-1.983" x2="-3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-3.973" y1="-1.983" x2="-3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="-1.473" y1="1.473" x2="1.498" y2="1.473" width="0.1524" layer="21"/>
<wire x1="-1.473" y1="-1.473" x2="1.498" y2="-1.473" width="0.1524" layer="21"/>
<smd name="1" x="-2.8" y="0" dx="1.8" dy="3.2" layer="1"/>
<smd name="2" x="2.8" y="0" dx="1.8" dy="3.2" layer="1"/>
<text x="-2.794" y="1.905" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.794" y="-3.175" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="R6332W">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
chip, wave soldering</description>
<wire x1="-2.362" y1="1.473" x2="2.387" y2="1.473" width="0.1524" layer="21"/>
<wire x1="-2.362" y1="-1.473" x2="2.387" y2="-1.473" width="0.1524" layer="21"/>
<wire x1="-3.973" y1="1.983" x2="3.973" y2="1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="1.983" x2="3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="3.973" y1="-1.983" x2="-3.973" y2="-1.983" width="0.0508" layer="39"/>
<wire x1="-3.973" y1="-1.983" x2="-3.973" y2="1.983" width="0.0508" layer="39"/>
<smd name="1" x="-2.896" y="0" dx="2" dy="2.1" layer="1"/>
<smd name="2" x="2.896" y="0" dx="2" dy="2.1" layer="1"/>
<text x="-2.921" y="1.778" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.921" y="-3.048" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.2004" y1="-1.5494" x2="-2.3505" y2="1.5507" layer="51"/>
<rectangle x1="2.3622" y1="-1.5494" x2="3.2121" y2="1.5507" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="M0805">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.10 W</description>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="0.7112" y1="0.635" x2="-0.7112" y2="0.635" width="0.1524" layer="51"/>
<wire x1="0.7112" y1="-0.635" x2="-0.7112" y2="-0.635" width="0.1524" layer="51"/>
<smd name="1" x="-0.95" y="0" dx="1.3" dy="1.6" layer="1"/>
<smd name="2" x="0.95" y="0" dx="1.3" dy="1.6" layer="1"/>
<text x="-1.016" y="1.016" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.016" y="-2.286" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.0414" y1="-0.7112" x2="-0.6858" y2="0.7112" layer="51"/>
<rectangle x1="0.6858" y1="-0.7112" x2="1.0414" y2="0.7112" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5999" x2="0.1999" y2="0.5999" layer="35"/>
</package>
<package name="M1206">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="1.143" y1="0.8382" x2="-1.143" y2="0.8382" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-0.8382" x2="-1.143" y2="-0.8382" width="0.1524" layer="51"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-0.9144" x2="-1.1176" y2="0.9144" layer="51"/>
<rectangle x1="1.1176" y1="-0.9144" x2="1.7018" y2="0.9144" layer="51"/>
<rectangle x1="-0.3" y1="-0.8001" x2="0.3" y2="0.8001" layer="35"/>
</package>
<package name="M1406">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.12 W</description>
<wire x1="-2.973" y1="0.983" x2="2.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="-0.983" x2="-2.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.973" y1="-0.983" x2="-2.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="0.983" x2="2.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.3208" y1="0.762" x2="-1.3208" y2="0.762" width="0.1524" layer="51"/>
<wire x1="1.3208" y1="-0.762" x2="-1.3208" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="0.6858" y1="0.762" x2="-0.6858" y2="0.762" width="0.1524" layer="21"/>
<wire x1="0.6858" y1="-0.762" x2="-0.6858" y2="-0.762" width="0.1524" layer="21"/>
<smd name="1" x="-1.7" y="0" dx="1.4" dy="1.8" layer="1"/>
<smd name="2" x="1.7" y="0" dx="1.4" dy="1.8" layer="1"/>
<text x="-1.651" y="1.143" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.651" y="-2.413" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.8542" y1="-0.8382" x2="-1.2954" y2="0.8382" layer="51"/>
<rectangle x1="1.2954" y1="-0.8382" x2="1.8542" y2="0.8382" layer="51"/>
<rectangle x1="-0.3" y1="-0.7" x2="0.3" y2="0.7" layer="35"/>
</package>
<package name="M2012">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.10 W</description>
<wire x1="-1.973" y1="0.983" x2="1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="-0.983" x2="-1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-1.973" y1="-0.983" x2="-1.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="1.973" y1="0.983" x2="1.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="0.7112" y1="0.635" x2="-0.7112" y2="0.635" width="0.1524" layer="51"/>
<wire x1="0.7112" y1="-0.635" x2="-0.7112" y2="-0.635" width="0.1524" layer="51"/>
<smd name="1" x="-0.95" y="0" dx="1.3" dy="1.6" layer="1"/>
<smd name="2" x="0.95" y="0" dx="1.3" dy="1.6" layer="1"/>
<text x="-1.016" y="1.016" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.016" y="-2.286" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.0414" y1="-0.7112" x2="-0.6858" y2="0.7112" layer="51"/>
<rectangle x1="0.6858" y1="-0.7112" x2="1.0414" y2="0.7112" layer="51"/>
<rectangle x1="-0.1999" y1="-0.5999" x2="0.1999" y2="0.5999" layer="35"/>
</package>
<package name="M2309">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-4.473" y1="1.483" x2="4.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="4.473" y1="-1.483" x2="-4.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-4.473" y1="-1.483" x2="-4.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="4.473" y1="1.483" x2="4.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.413" y1="1.1684" x2="-2.4384" y2="1.1684" width="0.1524" layer="51"/>
<wire x1="2.413" y1="-1.1684" x2="-2.413" y2="-1.1684" width="0.1524" layer="51"/>
<wire x1="1.651" y1="1.1684" x2="-1.6764" y2="1.1684" width="0.1524" layer="21"/>
<wire x1="1.651" y1="-1.1684" x2="-1.651" y2="-1.1684" width="0.1524" layer="21"/>
<smd name="1" x="-2.85" y="0" dx="1.5" dy="2.6" layer="1"/>
<smd name="2" x="2.85" y="0" dx="1.5" dy="2.6" layer="1"/>
<text x="-2.794" y="1.651" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.794" y="-2.794" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.048" y1="-1.2446" x2="-2.3876" y2="1.2446" layer="51"/>
<rectangle x1="2.3876" y1="-1.2446" x2="3.048" y2="1.2446" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="M3216">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-2.473" y1="1.483" x2="2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="-1.483" x2="-2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-2.473" y1="-1.483" x2="-2.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="2.473" y1="1.483" x2="2.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="1.143" y1="0.8382" x2="-1.143" y2="0.8382" width="0.1524" layer="51"/>
<wire x1="1.143" y1="-0.8382" x2="-1.143" y2="-0.8382" width="0.1524" layer="51"/>
<smd name="1" x="-1.4" y="0" dx="1.6" dy="2" layer="1"/>
<smd name="2" x="1.4" y="0" dx="1.6" dy="2" layer="1"/>
<text x="-1.27" y="1.27" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.7018" y1="-0.9144" x2="-1.1176" y2="0.9144" layer="51"/>
<rectangle x1="1.1176" y1="-0.9144" x2="1.7018" y2="0.9144" layer="51"/>
<rectangle x1="-0.3" y1="-0.8001" x2="0.3" y2="0.8001" layer="35"/>
</package>
<package name="M3516">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.12 W</description>
<wire x1="-2.973" y1="0.983" x2="2.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="-0.983" x2="-2.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="-2.973" y1="-0.983" x2="-2.973" y2="0.983" width="0.0508" layer="39"/>
<wire x1="2.973" y1="0.983" x2="2.973" y2="-0.983" width="0.0508" layer="39"/>
<wire x1="1.3208" y1="0.762" x2="-1.3208" y2="0.762" width="0.1524" layer="51"/>
<wire x1="1.3208" y1="-0.762" x2="-1.3208" y2="-0.762" width="0.1524" layer="51"/>
<wire x1="0.6858" y1="0.762" x2="-0.6858" y2="0.762" width="0.1524" layer="21"/>
<wire x1="0.6858" y1="-0.762" x2="-0.6858" y2="-0.762" width="0.1524" layer="21"/>
<smd name="1" x="-1.7" y="0" dx="1.4" dy="1.8" layer="1"/>
<smd name="2" x="1.7" y="0" dx="1.4" dy="1.8" layer="1"/>
<text x="-1.651" y="1.143" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.651" y="-2.413" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-1.8542" y1="-0.8382" x2="-1.2954" y2="0.8382" layer="51"/>
<rectangle x1="1.2954" y1="-0.8382" x2="1.8542" y2="0.8382" layer="51"/>
<rectangle x1="-0.4001" y1="-0.7" x2="0.4001" y2="0.7" layer="35"/>
</package>
<package name="M5923">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
MELF 0.25 W</description>
<wire x1="-4.473" y1="1.483" x2="4.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="4.473" y1="-1.483" x2="-4.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="-4.473" y1="-1.483" x2="-4.473" y2="1.483" width="0.0508" layer="39"/>
<wire x1="4.473" y1="1.483" x2="4.473" y2="-1.483" width="0.0508" layer="39"/>
<wire x1="2.413" y1="1.1684" x2="-2.4384" y2="1.1684" width="0.1524" layer="51"/>
<wire x1="2.413" y1="-1.1684" x2="-2.413" y2="-1.1684" width="0.1524" layer="51"/>
<wire x1="1.651" y1="1.1684" x2="-1.6764" y2="1.1684" width="0.1524" layer="21"/>
<wire x1="1.651" y1="-1.1684" x2="-1.651" y2="-1.1684" width="0.1524" layer="21"/>
<smd name="1" x="-2.85" y="0" dx="1.5" dy="2.6" layer="1"/>
<smd name="2" x="2.85" y="0" dx="1.5" dy="2.6" layer="1"/>
<text x="-2.794" y="1.651" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.794" y="-2.794" size="1.27" layer="27">&gt;VALUE</text>
<rectangle x1="-3.048" y1="-1.2446" x2="-2.3876" y2="1.2446" layer="51"/>
<rectangle x1="2.3876" y1="-1.2446" x2="3.048" y2="1.2446" layer="51"/>
<rectangle x1="-0.5001" y1="-1" x2="0.5001" y2="1" layer="35"/>
</package>
<package name="0204/5">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0204, grid 5 mm</description>
<wire x1="2.54" y1="0" x2="2.032" y2="0" width="0.508" layer="51"/>
<wire x1="-2.54" y1="0" x2="-2.032" y2="0" width="0.508" layer="51"/>
<wire x1="-1.778" y1="0.635" x2="-1.524" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-1.778" y1="-0.635" x2="-1.524" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="1.524" y1="-0.889" x2="1.778" y2="-0.635" width="0.1524" layer="21" curve="90"/>
<wire x1="1.524" y1="0.889" x2="1.778" y2="0.635" width="0.1524" layer="21" curve="-90"/>
<wire x1="-1.778" y1="-0.635" x2="-1.778" y2="0.635" width="0.1524" layer="51"/>
<wire x1="-1.524" y1="0.889" x2="-1.27" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="0.762" x2="-1.27" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-1.524" y1="-0.889" x2="-1.27" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="-1.143" y1="-0.762" x2="-1.27" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.143" y1="0.762" x2="1.27" y2="0.889" width="0.1524" layer="21"/>
<wire x1="1.143" y1="0.762" x2="-1.143" y2="0.762" width="0.1524" layer="21"/>
<wire x1="1.143" y1="-0.762" x2="1.27" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.143" y1="-0.762" x2="-1.143" y2="-0.762" width="0.1524" layer="21"/>
<wire x1="1.524" y1="0.889" x2="1.27" y2="0.889" width="0.1524" layer="21"/>
<wire x1="1.524" y1="-0.889" x2="1.27" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="1.778" y1="-0.635" x2="1.778" y2="0.635" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.0066" y="1.1684" size="0.9906" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.1336" y="-2.3114" size="0.9906" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-2.032" y1="-0.254" x2="-1.778" y2="0.254" layer="51"/>
<rectangle x1="1.778" y1="-0.254" x2="2.032" y2="0.254" layer="51"/>
</package>
<package name="0204/7">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0204, grid 7.5 mm</description>
<wire x1="3.81" y1="0" x2="2.921" y2="0" width="0.508" layer="51"/>
<wire x1="-3.81" y1="0" x2="-2.921" y2="0" width="0.508" layer="51"/>
<wire x1="-2.54" y1="0.762" x2="-2.286" y2="1.016" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.54" y1="-0.762" x2="-2.286" y2="-1.016" width="0.1524" layer="21" curve="90"/>
<wire x1="2.286" y1="-1.016" x2="2.54" y2="-0.762" width="0.1524" layer="21" curve="90"/>
<wire x1="2.286" y1="1.016" x2="2.54" y2="0.762" width="0.1524" layer="21" curve="-90"/>
<wire x1="-2.54" y1="-0.762" x2="-2.54" y2="0.762" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="1.016" x2="-1.905" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-1.778" y1="0.889" x2="-1.905" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="-1.016" x2="-1.905" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-1.778" y1="-0.889" x2="-1.905" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="1.778" y1="0.889" x2="1.905" y2="1.016" width="0.1524" layer="21"/>
<wire x1="1.778" y1="0.889" x2="-1.778" y2="0.889" width="0.1524" layer="21"/>
<wire x1="1.778" y1="-0.889" x2="1.905" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="1.778" y1="-0.889" x2="-1.778" y2="-0.889" width="0.1524" layer="21"/>
<wire x1="2.286" y1="1.016" x2="1.905" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.286" y1="-1.016" x2="1.905" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.54" y1="-0.762" x2="2.54" y2="0.762" width="0.1524" layer="21"/>
<pad name="1" x="-3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.54" y="1.2954" size="0.9906" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.6256" y="-0.4826" size="0.9906" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="2.54" y1="-0.254" x2="2.921" y2="0.254" layer="21"/>
<rectangle x1="-2.921" y1="-0.254" x2="-2.54" y2="0.254" layer="21"/>
</package>
<package name="0207/10">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 10 mm</description>
<wire x1="5.08" y1="0" x2="4.064" y2="0" width="0.6096" layer="51"/>
<wire x1="-5.08" y1="0" x2="-4.064" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="21"/>
<pad name="1" x="-5.08" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.048" y="1.524" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.2606" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="3.175" y1="-0.3048" x2="4.0386" y2="0.3048" layer="21"/>
<rectangle x1="-4.0386" y1="-0.3048" x2="-3.175" y2="0.3048" layer="21"/>
</package>
<package name="0207/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 12 mm</description>
<wire x1="6.35" y1="0" x2="5.334" y2="0" width="0.6096" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.334" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="4.445" y1="0" x2="4.064" y2="0" width="0.6096" layer="21"/>
<wire x1="-4.445" y1="0" x2="-4.064" y2="0" width="0.6096" layer="21"/>
<pad name="1" x="-6.35" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.175" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="3.175" y1="-0.3048" x2="4.0386" y2="0.3048" layer="21"/>
<rectangle x1="-4.0386" y1="-0.3048" x2="-3.175" y2="0.3048" layer="21"/>
<rectangle x1="4.445" y1="-0.3048" x2="5.3086" y2="0.3048" layer="21"/>
<rectangle x1="-5.3086" y1="-0.3048" x2="-4.445" y2="0.3048" layer="21"/>
</package>
<package name="0207/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 15mm</description>
<wire x1="7.62" y1="0" x2="6.604" y2="0" width="0.6096" layer="51"/>
<wire x1="-7.62" y1="0" x2="-6.604" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="21"/>
<wire x1="5.715" y1="0" x2="4.064" y2="0" width="0.6096" layer="21"/>
<wire x1="-5.715" y1="0" x2="-4.064" y2="0" width="0.6096" layer="21"/>
<pad name="1" x="-7.62" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="0.8128" shape="octagon"/>
<text x="-3.175" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="3.175" y1="-0.3048" x2="4.0386" y2="0.3048" layer="21"/>
<rectangle x1="-4.0386" y1="-0.3048" x2="-3.175" y2="0.3048" layer="21"/>
<rectangle x1="5.715" y1="-0.3048" x2="6.5786" y2="0.3048" layer="21"/>
<rectangle x1="-6.5786" y1="-0.3048" x2="-5.715" y2="0.3048" layer="21"/>
</package>
<package name="0207/2V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 2.5 mm</description>
<wire x1="-1.27" y1="0" x2="-0.381" y2="0" width="0.6096" layer="51"/>
<wire x1="-0.254" y1="0" x2="0.254" y2="0" width="0.6096" layer="21"/>
<wire x1="0.381" y1="0" x2="1.27" y2="0" width="0.6096" layer="51"/>
<circle x="-1.27" y="0" radius="1.27" width="0.1524" layer="21"/>
<circle x="-1.27" y="0" radius="1.016" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-0.0508" y="1.016" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.0508" y="-2.2352" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="0207/5V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 5 mm</description>
<wire x1="-2.54" y1="0" x2="-0.889" y2="0" width="0.6096" layer="51"/>
<wire x1="-0.762" y1="0" x2="0.762" y2="0" width="0.6096" layer="21"/>
<wire x1="0.889" y1="0" x2="2.54" y2="0" width="0.6096" layer="51"/>
<circle x="-2.54" y="0" radius="1.27" width="0.1016" layer="21"/>
<circle x="-2.54" y="0" radius="1.016" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="0.8128" shape="octagon"/>
<text x="-1.143" y="0.889" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.143" y="-2.159" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="0207/7">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0207, grid 7.5 mm</description>
<wire x1="-3.81" y1="0" x2="-3.429" y2="0" width="0.6096" layer="51"/>
<wire x1="-3.175" y1="0.889" x2="-2.921" y2="1.143" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-2.921" y2="-1.143" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="-1.143" x2="3.175" y2="-0.889" width="0.1524" layer="21" curve="90"/>
<wire x1="2.921" y1="1.143" x2="3.175" y2="0.889" width="0.1524" layer="21" curve="-90"/>
<wire x1="-3.175" y1="-0.889" x2="-3.175" y2="0.889" width="0.1524" layer="51"/>
<wire x1="-2.921" y1="1.143" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="1.016" x2="-2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="-2.921" y1="-1.143" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="-2.413" y1="-1.016" x2="-2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="1.016" x2="-2.413" y2="1.016" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="2.413" y1="-1.016" x2="-2.413" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="2.921" y1="1.143" x2="2.54" y2="1.143" width="0.1524" layer="21"/>
<wire x1="2.921" y1="-1.143" x2="2.54" y2="-1.143" width="0.1524" layer="21"/>
<wire x1="3.175" y1="-0.889" x2="3.175" y2="0.889" width="0.1524" layer="51"/>
<wire x1="3.429" y1="0" x2="3.81" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-3.81" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="3.81" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.54" y="1.397" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.286" y="-0.5588" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-3.429" y1="-0.3048" x2="-3.175" y2="0.3048" layer="51"/>
<rectangle x1="3.175" y1="-0.3048" x2="3.429" y2="0.3048" layer="51"/>
</package>
<package name="0309/10">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0309, grid 10mm</description>
<wire x1="-4.699" y1="0" x2="-5.08" y2="0" width="0.6096" layer="51"/>
<wire x1="-4.318" y1="1.27" x2="-4.064" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.318" y1="-1.27" x2="-4.064" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="4.064" y1="-1.524" x2="4.318" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="4.064" y1="1.524" x2="4.318" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.318" y1="-1.27" x2="-4.318" y2="1.27" width="0.1524" layer="51"/>
<wire x1="-4.064" y1="1.524" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="1.397" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="-1.524" x2="-3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="-1.397" x2="-3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="1.397" x2="3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="1.397" x2="-3.302" y2="1.397" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-1.397" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-1.397" x2="-3.302" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="4.064" y1="1.524" x2="3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-1.524" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="4.318" y1="-1.27" x2="4.318" y2="1.27" width="0.1524" layer="51"/>
<wire x1="5.08" y1="0" x2="4.699" y2="0" width="0.6096" layer="51"/>
<pad name="1" x="-5.08" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="5.08" y="0" drill="0.8128" shape="octagon"/>
<text x="-4.191" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-4.6228" y1="-0.3048" x2="-4.318" y2="0.3048" layer="51"/>
<rectangle x1="4.318" y1="-0.3048" x2="4.6228" y2="0.3048" layer="51"/>
</package>
<package name="0309/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0309, grid 12.5 mm</description>
<wire x1="6.35" y1="0" x2="5.08" y2="0" width="0.6096" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.08" y2="0" width="0.6096" layer="51"/>
<wire x1="-4.318" y1="1.27" x2="-4.064" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.318" y1="-1.27" x2="-4.064" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="4.064" y1="-1.524" x2="4.318" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="4.064" y1="1.524" x2="4.318" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="-4.318" y1="-1.27" x2="-4.318" y2="1.27" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="1.524" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="1.397" x2="-3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="-4.064" y1="-1.524" x2="-3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="-3.302" y1="-1.397" x2="-3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="1.397" x2="3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="1.397" x2="-3.302" y2="1.397" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-1.397" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="3.302" y1="-1.397" x2="-3.302" y2="-1.397" width="0.1524" layer="21"/>
<wire x1="4.064" y1="1.524" x2="3.429" y2="1.524" width="0.1524" layer="21"/>
<wire x1="4.064" y1="-1.524" x2="3.429" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="4.318" y1="-1.27" x2="4.318" y2="1.27" width="0.1524" layer="21"/>
<pad name="1" x="-6.35" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="0.8128" shape="octagon"/>
<text x="-4.191" y="1.905" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.175" y="-0.6858" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="4.318" y1="-0.3048" x2="5.1816" y2="0.3048" layer="21"/>
<rectangle x1="-5.1816" y1="-0.3048" x2="-4.318" y2="0.3048" layer="21"/>
</package>
<package name="0411/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0411, grid 12.5 mm</description>
<wire x1="6.35" y1="0" x2="5.461" y2="0" width="0.762" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.461" y2="0" width="0.762" layer="51"/>
<wire x1="5.08" y1="-1.651" x2="5.08" y2="1.651" width="0.1524" layer="21"/>
<wire x1="4.699" y1="2.032" x2="5.08" y2="1.651" width="0.1524" layer="21" curve="-90"/>
<wire x1="-5.08" y1="-1.651" x2="-4.699" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="4.699" y1="-2.032" x2="5.08" y2="-1.651" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="1.651" x2="-4.699" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="2.032" x2="4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="3.937" y1="1.905" x2="4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-2.032" x2="4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-1.905" x2="4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="1.905" x2="-4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="1.905" x2="3.937" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.905" x2="-4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.905" x2="3.937" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.651" x2="-5.08" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="2.032" x2="-4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="-2.032" x2="-4.064" y2="-2.032" width="0.1524" layer="21"/>
<pad name="1" x="-6.35" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="0.9144" shape="octagon"/>
<text x="-5.08" y="2.413" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.5814" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-5.3594" y1="-0.381" x2="-5.08" y2="0.381" layer="21"/>
<rectangle x1="5.08" y1="-0.381" x2="5.3594" y2="0.381" layer="21"/>
</package>
<package name="0411/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0411, grid 15 mm</description>
<wire x1="5.08" y1="-1.651" x2="5.08" y2="1.651" width="0.1524" layer="21"/>
<wire x1="4.699" y1="2.032" x2="5.08" y2="1.651" width="0.1524" layer="21" curve="-90"/>
<wire x1="-5.08" y1="-1.651" x2="-4.699" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="4.699" y1="-2.032" x2="5.08" y2="-1.651" width="0.1524" layer="21" curve="90"/>
<wire x1="-5.08" y1="1.651" x2="-4.699" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="2.032" x2="4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="3.937" y1="1.905" x2="4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-2.032" x2="4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="3.937" y1="-1.905" x2="4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="1.905" x2="-4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="1.905" x2="3.937" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.905" x2="-4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-3.937" y1="-1.905" x2="3.937" y2="-1.905" width="0.1524" layer="21"/>
<wire x1="-5.08" y1="1.651" x2="-5.08" y2="-1.651" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="2.032" x2="-4.064" y2="2.032" width="0.1524" layer="21"/>
<wire x1="-4.699" y1="-2.032" x2="-4.064" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="-7.62" y1="0" x2="-6.35" y2="0" width="0.762" layer="51"/>
<wire x1="6.35" y1="0" x2="7.62" y2="0" width="0.762" layer="51"/>
<pad name="1" x="-7.62" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="0.9144" shape="octagon"/>
<text x="-5.08" y="2.413" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.5814" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="5.08" y1="-0.381" x2="6.477" y2="0.381" layer="21"/>
<rectangle x1="-6.477" y1="-0.381" x2="-5.08" y2="0.381" layer="21"/>
</package>
<package name="0411V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0411, grid 3.81 mm</description>
<wire x1="1.27" y1="0" x2="0.3048" y2="0" width="0.762" layer="51"/>
<wire x1="-1.5748" y1="0" x2="-2.54" y2="0" width="0.762" layer="51"/>
<circle x="-2.54" y="0" radius="2.032" width="0.1524" layer="21"/>
<circle x="-2.54" y="0" radius="1.016" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="0.9144" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.9144" shape="octagon"/>
<text x="-0.508" y="1.143" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.5334" y="-2.413" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-1.4732" y1="-0.381" x2="0.2032" y2="0.381" layer="21"/>
</package>
<package name="0414/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0414, grid 15 mm</description>
<wire x1="7.62" y1="0" x2="6.604" y2="0" width="0.8128" layer="51"/>
<wire x1="-7.62" y1="0" x2="-6.604" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.096" y1="1.905" x2="-5.842" y2="2.159" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.096" y1="-1.905" x2="-5.842" y2="-2.159" width="0.1524" layer="21" curve="90"/>
<wire x1="5.842" y1="-2.159" x2="6.096" y2="-1.905" width="0.1524" layer="21" curve="90"/>
<wire x1="5.842" y1="2.159" x2="6.096" y2="1.905" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.096" y1="-1.905" x2="-6.096" y2="1.905" width="0.1524" layer="21"/>
<wire x1="-5.842" y1="2.159" x2="-4.953" y2="2.159" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="2.032" x2="-4.953" y2="2.159" width="0.1524" layer="21"/>
<wire x1="-5.842" y1="-2.159" x2="-4.953" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="-4.826" y1="-2.032" x2="-4.953" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.032" x2="4.953" y2="2.159" width="0.1524" layer="21"/>
<wire x1="4.826" y1="2.032" x2="-4.826" y2="2.032" width="0.1524" layer="21"/>
<wire x1="4.826" y1="-2.032" x2="4.953" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="4.826" y1="-2.032" x2="-4.826" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="5.842" y1="2.159" x2="4.953" y2="2.159" width="0.1524" layer="21"/>
<wire x1="5.842" y1="-2.159" x2="4.953" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="6.096" y1="-1.905" x2="6.096" y2="1.905" width="0.1524" layer="21"/>
<pad name="1" x="-7.62" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="1.016" shape="octagon"/>
<text x="-6.096" y="2.5654" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.318" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="6.096" y1="-0.4064" x2="6.5024" y2="0.4064" layer="21"/>
<rectangle x1="-6.5024" y1="-0.4064" x2="-6.096" y2="0.4064" layer="21"/>
</package>
<package name="0414V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0414, grid 5 mm</description>
<wire x1="2.54" y1="0" x2="1.397" y2="0" width="0.8128" layer="51"/>
<wire x1="-2.54" y1="0" x2="-1.397" y2="0" width="0.8128" layer="51"/>
<circle x="-2.54" y="0" radius="2.159" width="0.1524" layer="21"/>
<circle x="-2.54" y="0" radius="1.143" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="1.016" shape="octagon"/>
<text x="-0.381" y="1.1684" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.381" y="-2.3622" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-1.2954" y1="-0.4064" x2="1.2954" y2="0.4064" layer="21"/>
</package>
<package name="0617/17">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0617, grid 17.5 mm</description>
<wire x1="-8.89" y1="0" x2="-8.636" y2="0" width="0.8128" layer="51"/>
<wire x1="-7.874" y1="3.048" x2="-6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="2.794" x2="-6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-7.874" y1="-3.048" x2="-6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="-2.794" x2="-6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="2.794" x2="6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="2.794" x2="-6.731" y2="2.794" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.794" x2="6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.794" x2="-6.731" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="7.874" y1="3.048" x2="6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="7.874" y1="-3.048" x2="6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-8.255" y1="-2.667" x2="-8.255" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-8.255" y1="1.016" x2="-8.255" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="-8.255" y1="1.016" x2="-8.255" y2="2.667" width="0.1524" layer="21"/>
<wire x1="8.255" y1="-2.667" x2="8.255" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="8.255" y1="1.016" x2="8.255" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="8.255" y1="1.016" x2="8.255" y2="2.667" width="0.1524" layer="21"/>
<wire x1="8.636" y1="0" x2="8.89" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.255" y1="2.667" x2="-7.874" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="7.874" y1="3.048" x2="8.255" y2="2.667" width="0.1524" layer="21" curve="-90"/>
<wire x1="-8.255" y1="-2.667" x2="-7.874" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="7.874" y1="-3.048" x2="8.255" y2="-2.667" width="0.1524" layer="21" curve="90"/>
<pad name="1" x="-8.89" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="8.89" y="0" drill="1.016" shape="octagon"/>
<text x="-8.128" y="3.4544" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-6.096" y="-0.7112" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-8.5344" y1="-0.4064" x2="-8.2296" y2="0.4064" layer="51"/>
<rectangle x1="8.2296" y1="-0.4064" x2="8.5344" y2="0.4064" layer="51"/>
</package>
<package name="0617/22">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0617, grid 22.5 mm</description>
<wire x1="-10.287" y1="0" x2="-11.43" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.255" y1="-2.667" x2="-8.255" y2="2.667" width="0.1524" layer="21"/>
<wire x1="-7.874" y1="3.048" x2="-6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="2.794" x2="-6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-7.874" y1="-3.048" x2="-6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-6.731" y1="-2.794" x2="-6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="2.794" x2="6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="2.794" x2="-6.731" y2="2.794" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.794" x2="6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.794" x2="-6.731" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="7.874" y1="3.048" x2="6.985" y2="3.048" width="0.1524" layer="21"/>
<wire x1="7.874" y1="-3.048" x2="6.985" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="8.255" y1="-2.667" x2="8.255" y2="2.667" width="0.1524" layer="21"/>
<wire x1="11.43" y1="0" x2="10.287" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.255" y1="2.667" x2="-7.874" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="-8.255" y1="-2.667" x2="-7.874" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="7.874" y1="3.048" x2="8.255" y2="2.667" width="0.1524" layer="21" curve="-90"/>
<wire x1="7.874" y1="-3.048" x2="8.255" y2="-2.667" width="0.1524" layer="21" curve="90"/>
<pad name="1" x="-11.43" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.43" y="0" drill="1.016" shape="octagon"/>
<text x="-8.255" y="3.4544" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-6.477" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-10.1854" y1="-0.4064" x2="-8.255" y2="0.4064" layer="21"/>
<rectangle x1="8.255" y1="-0.4064" x2="10.1854" y2="0.4064" layer="21"/>
</package>
<package name="0617V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0617, grid 5 mm</description>
<wire x1="-2.54" y1="0" x2="-1.27" y2="0" width="0.8128" layer="51"/>
<wire x1="1.27" y1="0" x2="2.54" y2="0" width="0.8128" layer="51"/>
<circle x="-2.54" y="0" radius="3.048" width="0.1524" layer="21"/>
<circle x="-2.54" y="0" radius="1.143" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="1.016" shape="octagon"/>
<text x="0.635" y="1.4224" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="0.635" y="-2.6162" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-1.3208" y1="-0.4064" x2="1.3208" y2="0.4064" layer="21"/>
</package>
<package name="0922/22">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0922, grid 22.5 mm</description>
<wire x1="11.43" y1="0" x2="10.795" y2="0" width="0.8128" layer="51"/>
<wire x1="-11.43" y1="0" x2="-10.795" y2="0" width="0.8128" layer="51"/>
<wire x1="-10.16" y1="-4.191" x2="-10.16" y2="4.191" width="0.1524" layer="21"/>
<wire x1="-9.779" y1="4.572" x2="-8.89" y2="4.572" width="0.1524" layer="21"/>
<wire x1="-8.636" y1="4.318" x2="-8.89" y2="4.572" width="0.1524" layer="21"/>
<wire x1="-9.779" y1="-4.572" x2="-8.89" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="-8.636" y1="-4.318" x2="-8.89" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="8.636" y1="4.318" x2="8.89" y2="4.572" width="0.1524" layer="21"/>
<wire x1="8.636" y1="4.318" x2="-8.636" y2="4.318" width="0.1524" layer="21"/>
<wire x1="8.636" y1="-4.318" x2="8.89" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="8.636" y1="-4.318" x2="-8.636" y2="-4.318" width="0.1524" layer="21"/>
<wire x1="9.779" y1="4.572" x2="8.89" y2="4.572" width="0.1524" layer="21"/>
<wire x1="9.779" y1="-4.572" x2="8.89" y2="-4.572" width="0.1524" layer="21"/>
<wire x1="10.16" y1="-4.191" x2="10.16" y2="4.191" width="0.1524" layer="21"/>
<wire x1="-10.16" y1="-4.191" x2="-9.779" y2="-4.572" width="0.1524" layer="21" curve="90"/>
<wire x1="-10.16" y1="4.191" x2="-9.779" y2="4.572" width="0.1524" layer="21" curve="-90"/>
<wire x1="9.779" y1="-4.572" x2="10.16" y2="-4.191" width="0.1524" layer="21" curve="90"/>
<wire x1="9.779" y1="4.572" x2="10.16" y2="4.191" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-11.43" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.43" y="0" drill="1.016" shape="octagon"/>
<text x="-10.16" y="5.1054" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-6.477" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-10.7188" y1="-0.4064" x2="-10.16" y2="0.4064" layer="51"/>
<rectangle x1="10.16" y1="-0.4064" x2="10.3124" y2="0.4064" layer="21"/>
<rectangle x1="-10.3124" y1="-0.4064" x2="-10.16" y2="0.4064" layer="21"/>
<rectangle x1="10.16" y1="-0.4064" x2="10.7188" y2="0.4064" layer="51"/>
</package>
<package name="P0613V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0613, grid 5 mm</description>
<wire x1="2.54" y1="0" x2="1.397" y2="0" width="0.8128" layer="51"/>
<wire x1="-2.54" y1="0" x2="-1.397" y2="0" width="0.8128" layer="51"/>
<circle x="-2.54" y="0" radius="2.286" width="0.1524" layer="21"/>
<circle x="-2.54" y="0" radius="1.143" width="0.1524" layer="51"/>
<pad name="1" x="-2.54" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="1.016" shape="octagon"/>
<text x="-0.254" y="1.143" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.254" y="-2.413" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-1.2954" y1="-0.4064" x2="1.3208" y2="0.4064" layer="21"/>
</package>
<package name="P0613/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0613, grid 15 mm</description>
<wire x1="7.62" y1="0" x2="6.985" y2="0" width="0.8128" layer="51"/>
<wire x1="-7.62" y1="0" x2="-6.985" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.477" y1="2.032" x2="-6.223" y2="2.286" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.477" y1="-2.032" x2="-6.223" y2="-2.286" width="0.1524" layer="21" curve="90"/>
<wire x1="6.223" y1="-2.286" x2="6.477" y2="-2.032" width="0.1524" layer="21" curve="90"/>
<wire x1="6.223" y1="2.286" x2="6.477" y2="2.032" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.223" y1="2.286" x2="-5.334" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-5.207" y1="2.159" x2="-5.334" y2="2.286" width="0.1524" layer="21"/>
<wire x1="-6.223" y1="-2.286" x2="-5.334" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="-5.207" y1="-2.159" x2="-5.334" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="5.207" y1="2.159" x2="5.334" y2="2.286" width="0.1524" layer="21"/>
<wire x1="5.207" y1="2.159" x2="-5.207" y2="2.159" width="0.1524" layer="21"/>
<wire x1="5.207" y1="-2.159" x2="5.334" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="5.207" y1="-2.159" x2="-5.207" y2="-2.159" width="0.1524" layer="21"/>
<wire x1="6.223" y1="2.286" x2="5.334" y2="2.286" width="0.1524" layer="21"/>
<wire x1="6.223" y1="-2.286" x2="5.334" y2="-2.286" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-0.635" x2="6.477" y2="-2.032" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-0.635" x2="6.477" y2="0.635" width="0.1524" layer="51"/>
<wire x1="6.477" y1="2.032" x2="6.477" y2="0.635" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="-2.032" x2="-6.477" y2="-0.635" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="0.635" x2="-6.477" y2="-0.635" width="0.1524" layer="51"/>
<wire x1="-6.477" y1="0.635" x2="-6.477" y2="2.032" width="0.1524" layer="21"/>
<pad name="1" x="-7.62" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="1.016" shape="octagon"/>
<text x="-6.477" y="2.6924" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.318" y="-0.7112" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="-7.0358" y1="-0.4064" x2="-6.477" y2="0.4064" layer="51"/>
<rectangle x1="6.477" y1="-0.4064" x2="7.0358" y2="0.4064" layer="51"/>
</package>
<package name="P0817/22">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0817, grid 22.5 mm</description>
<wire x1="-10.414" y1="0" x2="-11.43" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.509" y1="-3.429" x2="-8.509" y2="3.429" width="0.1524" layer="21"/>
<wire x1="-8.128" y1="3.81" x2="-7.239" y2="3.81" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="3.556" x2="-7.239" y2="3.81" width="0.1524" layer="21"/>
<wire x1="-8.128" y1="-3.81" x2="-7.239" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="-6.985" y1="-3.556" x2="-7.239" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="6.985" y1="3.556" x2="7.239" y2="3.81" width="0.1524" layer="21"/>
<wire x1="6.985" y1="3.556" x2="-6.985" y2="3.556" width="0.1524" layer="21"/>
<wire x1="6.985" y1="-3.556" x2="7.239" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="6.985" y1="-3.556" x2="-6.985" y2="-3.556" width="0.1524" layer="21"/>
<wire x1="8.128" y1="3.81" x2="7.239" y2="3.81" width="0.1524" layer="21"/>
<wire x1="8.128" y1="-3.81" x2="7.239" y2="-3.81" width="0.1524" layer="21"/>
<wire x1="8.509" y1="-3.429" x2="8.509" y2="3.429" width="0.1524" layer="21"/>
<wire x1="11.43" y1="0" x2="10.414" y2="0" width="0.8128" layer="51"/>
<wire x1="-8.509" y1="3.429" x2="-8.128" y2="3.81" width="0.1524" layer="21" curve="-90"/>
<wire x1="-8.509" y1="-3.429" x2="-8.128" y2="-3.81" width="0.1524" layer="21" curve="90"/>
<wire x1="8.128" y1="3.81" x2="8.509" y2="3.429" width="0.1524" layer="21" curve="-90"/>
<wire x1="8.128" y1="-3.81" x2="8.509" y2="-3.429" width="0.1524" layer="21" curve="90"/>
<pad name="1" x="-11.43" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="11.43" y="0" drill="1.016" shape="octagon"/>
<text x="-8.382" y="4.2164" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-6.223" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="6.604" y="-2.2606" size="1.27" layer="51" ratio="10" rot="R90">0817</text>
<rectangle x1="8.509" y1="-0.4064" x2="10.3124" y2="0.4064" layer="21"/>
<rectangle x1="-10.3124" y1="-0.4064" x2="-8.509" y2="0.4064" layer="21"/>
</package>
<package name="P0817V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0817, grid 6.35 mm</description>
<wire x1="-3.81" y1="0" x2="-5.08" y2="0" width="0.8128" layer="51"/>
<wire x1="1.27" y1="0" x2="0" y2="0" width="0.8128" layer="51"/>
<circle x="-5.08" y="0" radius="3.81" width="0.1524" layer="21"/>
<circle x="-5.08" y="0" radius="1.27" width="0.1524" layer="51"/>
<pad name="1" x="-5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="1.016" shape="octagon"/>
<text x="-1.016" y="1.27" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-1.016" y="-2.54" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-6.858" y="2.032" size="1.016" layer="21" ratio="12">0817</text>
<rectangle x1="-3.81" y1="-0.4064" x2="0" y2="0.4064" layer="21"/>
</package>
<package name="V234/12">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type V234, grid 12.5 mm</description>
<wire x1="-4.953" y1="1.524" x2="-4.699" y2="1.778" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="1.778" x2="4.953" y2="1.524" width="0.1524" layer="21" curve="-90"/>
<wire x1="4.699" y1="-1.778" x2="4.953" y2="-1.524" width="0.1524" layer="21" curve="90"/>
<wire x1="-4.953" y1="-1.524" x2="-4.699" y2="-1.778" width="0.1524" layer="21" curve="90"/>
<wire x1="-4.699" y1="1.778" x2="4.699" y2="1.778" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="1.524" x2="-4.953" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="4.699" y1="-1.778" x2="-4.699" y2="-1.778" width="0.1524" layer="21"/>
<wire x1="4.953" y1="1.524" x2="4.953" y2="-1.524" width="0.1524" layer="21"/>
<wire x1="6.35" y1="0" x2="5.461" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.35" y1="0" x2="-5.461" y2="0" width="0.8128" layer="51"/>
<pad name="1" x="-6.35" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="6.35" y="0" drill="1.016" shape="octagon"/>
<text x="-4.953" y="2.159" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-3.81" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="4.953" y1="-0.4064" x2="5.4102" y2="0.4064" layer="21"/>
<rectangle x1="-5.4102" y1="-0.4064" x2="-4.953" y2="0.4064" layer="21"/>
</package>
<package name="V235/17">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type V235, grid 17.78 mm</description>
<wire x1="-6.731" y1="2.921" x2="6.731" y2="2.921" width="0.1524" layer="21"/>
<wire x1="-7.112" y1="2.54" x2="-7.112" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="6.731" y1="-2.921" x2="-6.731" y2="-2.921" width="0.1524" layer="21"/>
<wire x1="7.112" y1="2.54" x2="7.112" y2="-2.54" width="0.1524" layer="21"/>
<wire x1="8.89" y1="0" x2="7.874" y2="0" width="1.016" layer="51"/>
<wire x1="-7.874" y1="0" x2="-8.89" y2="0" width="1.016" layer="51"/>
<wire x1="-7.112" y1="-2.54" x2="-6.731" y2="-2.921" width="0.1524" layer="21" curve="90"/>
<wire x1="6.731" y1="2.921" x2="7.112" y2="2.54" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.731" y1="-2.921" x2="7.112" y2="-2.54" width="0.1524" layer="21" curve="90"/>
<wire x1="-7.112" y1="2.54" x2="-6.731" y2="2.921" width="0.1524" layer="21" curve="-90"/>
<pad name="1" x="-8.89" y="0" drill="1.1938" shape="octagon"/>
<pad name="2" x="8.89" y="0" drill="1.1938" shape="octagon"/>
<text x="-6.858" y="3.302" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-5.842" y="-0.635" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="7.112" y1="-0.508" x2="7.747" y2="0.508" layer="21"/>
<rectangle x1="-7.747" y1="-0.508" x2="-7.112" y2="0.508" layer="21"/>
</package>
<package name="V526-0">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type V526-0, grid 2.5 mm</description>
<wire x1="-2.54" y1="1.016" x2="-2.286" y2="1.27" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.286" y1="1.27" x2="2.54" y2="1.016" width="0.1524" layer="21" curve="-90"/>
<wire x1="2.286" y1="-1.27" x2="2.54" y2="-1.016" width="0.1524" layer="21" curve="90"/>
<wire x1="-2.54" y1="-1.016" x2="-2.286" y2="-1.27" width="0.1524" layer="21" curve="90"/>
<wire x1="2.286" y1="1.27" x2="-2.286" y2="1.27" width="0.1524" layer="21"/>
<wire x1="2.54" y1="-1.016" x2="2.54" y2="1.016" width="0.1524" layer="21"/>
<wire x1="-2.286" y1="-1.27" x2="2.286" y2="-1.27" width="0.1524" layer="21"/>
<wire x1="-2.54" y1="1.016" x2="-2.54" y2="-1.016" width="0.1524" layer="21"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.413" y="1.651" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.413" y="-2.794" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0102AX">
<description>&lt;b&gt;Mini MELF 0102 Axial&lt;/b&gt;</description>
<circle x="0" y="0" radius="0.6" width="0" layer="51"/>
<circle x="0" y="0" radius="0.6" width="0" layer="52"/>
<smd name="1" x="0" y="0" dx="1.9" dy="1.9" layer="1" roundness="100"/>
<smd name="2" x="0" y="0" dx="1.9" dy="1.9" layer="16" roundness="100"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
<hole x="0" y="0" drill="1.3"/>
</package>
<package name="0922V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0922, grid 7.5 mm</description>
<wire x1="2.54" y1="0" x2="1.397" y2="0" width="0.8128" layer="51"/>
<wire x1="-5.08" y1="0" x2="-3.81" y2="0" width="0.8128" layer="51"/>
<circle x="-5.08" y="0" radius="4.572" width="0.1524" layer="21"/>
<circle x="-5.08" y="0" radius="1.905" width="0.1524" layer="21"/>
<pad name="1" x="-5.08" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="2.54" y="0" drill="1.016" shape="octagon"/>
<text x="-0.508" y="1.6764" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-0.508" y="-2.9972" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="-6.858" y="2.54" size="1.016" layer="21" ratio="12">0922</text>
<rectangle x1="-3.81" y1="-0.4064" x2="1.3208" y2="0.4064" layer="21"/>
</package>
<package name="MINI_MELF-0102R">
<description>&lt;b&gt;CECC Size RC2211&lt;/b&gt; Reflow Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-1" y1="-0.5" x2="1" y2="-0.5" width="0.2032" layer="51"/>
<wire x1="1" y1="-0.5" x2="1" y2="0.5" width="0.2032" layer="51"/>
<wire x1="1" y1="0.5" x2="-1" y2="0.5" width="0.2032" layer="51"/>
<wire x1="-1" y1="0.5" x2="-1" y2="-0.5" width="0.2032" layer="51"/>
<smd name="1" x="-0.9" y="0" dx="0.5" dy="1.3" layer="1"/>
<smd name="2" x="0.9" y="0" dx="0.5" dy="1.3" layer="1"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0102W">
<description>&lt;b&gt;CECC Size RC2211&lt;/b&gt; Wave Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-1" y1="-0.5" x2="1" y2="-0.5" width="0.2032" layer="51"/>
<wire x1="1" y1="-0.5" x2="1" y2="0.5" width="0.2032" layer="51"/>
<wire x1="1" y1="0.5" x2="-1" y2="0.5" width="0.2032" layer="51"/>
<wire x1="-1" y1="0.5" x2="-1" y2="-0.5" width="0.2032" layer="51"/>
<smd name="1" x="-0.95" y="0" dx="0.6" dy="1.3" layer="1"/>
<smd name="2" x="0.95" y="0" dx="0.6" dy="1.3" layer="1"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0204R">
<description>&lt;b&gt;CECC Size RC3715&lt;/b&gt; Reflow Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-1.7" y1="-0.6" x2="1.7" y2="-0.6" width="0.2032" layer="51"/>
<wire x1="1.7" y1="-0.6" x2="1.7" y2="0.6" width="0.2032" layer="51"/>
<wire x1="1.7" y1="0.6" x2="-1.7" y2="0.6" width="0.2032" layer="51"/>
<wire x1="-1.7" y1="0.6" x2="-1.7" y2="-0.6" width="0.2032" layer="51"/>
<smd name="1" x="-1.5" y="0" dx="0.8" dy="1.6" layer="1"/>
<smd name="2" x="1.5" y="0" dx="0.8" dy="1.6" layer="1"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0204W">
<description>&lt;b&gt;CECC Size RC3715&lt;/b&gt; Wave Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-1.7" y1="-0.6" x2="1.7" y2="-0.6" width="0.2032" layer="51"/>
<wire x1="1.7" y1="-0.6" x2="1.7" y2="0.6" width="0.2032" layer="51"/>
<wire x1="1.7" y1="0.6" x2="-1.7" y2="0.6" width="0.2032" layer="51"/>
<wire x1="-1.7" y1="0.6" x2="-1.7" y2="-0.6" width="0.2032" layer="51"/>
<smd name="1" x="-1.5" y="0" dx="1.2" dy="1.6" layer="1"/>
<smd name="2" x="1.5" y="0" dx="1.2" dy="1.6" layer="1"/>
<text x="-1.27" y="0.9525" size="1.27" layer="25">&gt;NAME</text>
<text x="-1.27" y="-2.2225" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0207R">
<description>&lt;b&gt;CECC Size RC6123&lt;/b&gt; Reflow Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-2.8" y1="-1" x2="2.8" y2="-1" width="0.2032" layer="51"/>
<wire x1="2.8" y1="-1" x2="2.8" y2="1" width="0.2032" layer="51"/>
<wire x1="2.8" y1="1" x2="-2.8" y2="1" width="0.2032" layer="51"/>
<wire x1="-2.8" y1="1" x2="-2.8" y2="-1" width="0.2032" layer="51"/>
<smd name="1" x="-2.25" y="0" dx="1.6" dy="2.5" layer="1"/>
<smd name="2" x="2.25" y="0" dx="1.6" dy="2.5" layer="1"/>
<text x="-2.2225" y="1.5875" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.2225" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="MINI_MELF-0207W">
<description>&lt;b&gt;CECC Size RC6123&lt;/b&gt; Wave Soldering&lt;p&gt;
source Beyschlag</description>
<wire x1="-2.8" y1="-1" x2="2.8" y2="-1" width="0.2032" layer="51"/>
<wire x1="2.8" y1="-1" x2="2.8" y2="1" width="0.2032" layer="51"/>
<wire x1="2.8" y1="1" x2="-2.8" y2="1" width="0.2032" layer="51"/>
<wire x1="-2.8" y1="1" x2="-2.8" y2="-1" width="0.2032" layer="51"/>
<smd name="1" x="-2.6" y="0" dx="2.4" dy="2.5" layer="1"/>
<smd name="2" x="2.6" y="0" dx="2.4" dy="2.5" layer="1"/>
<text x="-2.54" y="1.5875" size="1.27" layer="25">&gt;NAME</text>
<text x="-2.54" y="-2.54" size="1.27" layer="27">&gt;VALUE</text>
</package>
<package name="RDH/15">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type RDH, grid 15 mm</description>
<wire x1="-7.62" y1="0" x2="-6.858" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.096" y1="3.048" x2="-5.207" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="2.794" x2="-5.207" y2="3.048" width="0.1524" layer="21"/>
<wire x1="-6.096" y1="-3.048" x2="-5.207" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-4.953" y1="-2.794" x2="-5.207" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="4.953" y1="2.794" x2="5.207" y2="3.048" width="0.1524" layer="21"/>
<wire x1="4.953" y1="2.794" x2="-4.953" y2="2.794" width="0.1524" layer="21"/>
<wire x1="4.953" y1="-2.794" x2="5.207" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="4.953" y1="-2.794" x2="-4.953" y2="-2.794" width="0.1524" layer="21"/>
<wire x1="6.096" y1="3.048" x2="5.207" y2="3.048" width="0.1524" layer="21"/>
<wire x1="6.096" y1="-3.048" x2="5.207" y2="-3.048" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="-2.667" x2="-6.477" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="-6.477" y1="1.016" x2="-6.477" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="-6.477" y1="1.016" x2="-6.477" y2="2.667" width="0.1524" layer="21"/>
<wire x1="6.477" y1="-2.667" x2="6.477" y2="-1.016" width="0.1524" layer="21"/>
<wire x1="6.477" y1="1.016" x2="6.477" y2="-1.016" width="0.1524" layer="51"/>
<wire x1="6.477" y1="1.016" x2="6.477" y2="2.667" width="0.1524" layer="21"/>
<wire x1="6.858" y1="0" x2="7.62" y2="0" width="0.8128" layer="51"/>
<wire x1="-6.477" y1="2.667" x2="-6.096" y2="3.048" width="0.1524" layer="21" curve="-90"/>
<wire x1="6.096" y1="3.048" x2="6.477" y2="2.667" width="0.1524" layer="21" curve="-90"/>
<wire x1="-6.477" y1="-2.667" x2="-6.096" y2="-3.048" width="0.1524" layer="21" curve="90"/>
<wire x1="6.096" y1="-3.048" x2="6.477" y2="-2.667" width="0.1524" layer="21" curve="90"/>
<pad name="1" x="-7.62" y="0" drill="1.016" shape="octagon"/>
<pad name="2" x="7.62" y="0" drill="1.016" shape="octagon"/>
<text x="-6.35" y="3.4544" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-4.318" y="-0.5842" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<text x="4.572" y="-1.7272" size="1.27" layer="51" ratio="10" rot="R90">RDH</text>
<rectangle x1="-6.7564" y1="-0.4064" x2="-6.4516" y2="0.4064" layer="51"/>
<rectangle x1="6.4516" y1="-0.4064" x2="6.7564" y2="0.4064" layer="51"/>
</package>
<package name="0204V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0204, grid 2.5 mm</description>
<wire x1="-1.27" y1="0" x2="1.27" y2="0" width="0.508" layer="51"/>
<wire x1="-0.127" y1="0" x2="0.127" y2="0" width="0.508" layer="21"/>
<circle x="-1.27" y="0" radius="0.889" width="0.1524" layer="51"/>
<circle x="-1.27" y="0" radius="0.635" width="0.0508" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="-2.1336" y="1.1684" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="-2.1336" y="-2.3114" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
</package>
<package name="0309V">
<description>&lt;b&gt;RESISTOR&lt;/b&gt;&lt;p&gt;
type 0309, grid 2.5 mm</description>
<wire x1="1.27" y1="0" x2="0.635" y2="0" width="0.6096" layer="51"/>
<wire x1="-0.635" y1="0" x2="-1.27" y2="0" width="0.6096" layer="51"/>
<circle x="-1.27" y="0" radius="1.524" width="0.1524" layer="21"/>
<circle x="-1.27" y="0" radius="0.762" width="0.1524" layer="51"/>
<pad name="1" x="-1.27" y="0" drill="0.8128" shape="octagon"/>
<pad name="2" x="1.27" y="0" drill="0.8128" shape="octagon"/>
<text x="0.254" y="1.016" size="1.27" layer="25" ratio="10">&gt;NAME</text>
<text x="0.254" y="-2.2098" size="1.27" layer="27" ratio="10">&gt;VALUE</text>
<rectangle x1="0.254" y1="-0.3048" x2="0.5588" y2="0.3048" layer="51"/>
<rectangle x1="-0.635" y1="-0.3048" x2="-0.3302" y2="0.3048" layer="51"/>
<rectangle x1="-0.3302" y1="-0.3048" x2="0.254" y2="0.3048" layer="21"/>
</package>
</packages>
<symbols>
<symbol name="R-US">
<wire x1="-2.54" y1="0" x2="-2.159" y2="1.016" width="0.2032" layer="94"/>
<wire x1="-2.159" y1="1.016" x2="-1.524" y2="-1.016" width="0.2032" layer="94"/>
<wire x1="-1.524" y1="-1.016" x2="-0.889" y2="1.016" width="0.2032" layer="94"/>
<wire x1="-0.889" y1="1.016" x2="-0.254" y2="-1.016" width="0.2032" layer="94"/>
<wire x1="-0.254" y1="-1.016" x2="0.381" y2="1.016" width="0.2032" layer="94"/>
<wire x1="0.381" y1="1.016" x2="1.016" y2="-1.016" width="0.2032" layer="94"/>
<wire x1="1.016" y1="-1.016" x2="1.651" y2="1.016" width="0.2032" layer="94"/>
<wire x1="1.651" y1="1.016" x2="2.286" y2="-1.016" width="0.2032" layer="94"/>
<wire x1="2.286" y1="-1.016" x2="2.54" y2="0" width="0.2032" layer="94"/>
<text x="-3.81" y="1.4986" size="1.778" layer="95">&gt;NAME</text>
<text x="-3.81" y="-3.302" size="1.778" layer="96">&gt;VALUE</text>
<pin name="2" x="5.08" y="0" visible="off" length="short" direction="pas" swaplevel="1" rot="R180"/>
<pin name="1" x="-5.08" y="0" visible="off" length="short" direction="pas" swaplevel="1"/>
</symbol>
</symbols>
<devicesets>
<deviceset name="R-US_" prefix="R" uservalue="yes">
<description>&lt;B&gt;RESISTOR&lt;/B&gt;, American symbol</description>
<gates>
<gate name="G$1" symbol="R-US" x="0" y="0"/>
</gates>
<devices>
<device name="R0402" package="R0402">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R0603" package="R0603">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R0805" package="R0805">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R0805W" package="R0805W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1005" package="R1005">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1206" package="R1206">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1206W" package="R1206W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1210" package="R1210">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R1210W" package="R1210W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2010" package="R2010">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2010W" package="R2010W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2012" package="R2012">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2012W" package="R2012W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2512" package="R2512">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R2512W" package="R2512W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R3216" package="R3216">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R3216W" package="R3216W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R3225" package="R3225">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R3225W" package="R3225W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R5025" package="R5025">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R5025W" package="R5025W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R6332" package="R6332">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="R6332W" package="R6332W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M0805" package="M0805">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M1206" package="M1206">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M1406" package="M1406">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M2012" package="M2012">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M2309" package="M2309">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M3216" package="M3216">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M3516" package="M3516">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="M5923" package="M5923">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0204/5" package="0204/5">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0204/7" package="0204/7">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/10" package="0207/10">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/12" package="0207/12">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/15" package="0207/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/2V" package="0207/2V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/5V" package="0207/5V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0207/7" package="0207/7">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0309/10" package="0309/10">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0309/12" package="0309/12">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0411/12" package="0411/12">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0411/15" package="0411/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0411/3V" package="0411V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0414/15" package="0414/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0414/5V" package="0414V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0617/17" package="0617/17">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0617/22" package="0617/22">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0617/5V" package="0617V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0922/22" package="0922/22">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0613/5V" package="P0613V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0613/15" package="P0613/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0817/22" package="P0817/22">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0817/7V" package="P0817V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="V234/12" package="V234/12">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="V235/17" package="V235/17">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="V526-0" package="V526-0">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0102AX" package="MINI_MELF-0102AX">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0922V" package="0922V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0102R" package="MINI_MELF-0102R">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0102W" package="MINI_MELF-0102W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0204R" package="MINI_MELF-0204R">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0204W" package="MINI_MELF-0204W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0207R" package="MINI_MELF-0207R">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="MELF0207W" package="MINI_MELF-0207W">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="RDH/15" package="RDH/15">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0204/2V" package="0204V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
<device name="0309/V" package="0309V">
<connects>
<connect gate="G$1" pin="1" pad="1"/>
<connect gate="G$1" pin="2" pad="2"/>
</connects>
<technologies>
<technology name=""/>
</technologies>
</device>
</devices>
</deviceset>
</devicesets>
</library>
</libraries>
<attributes>
</attributes>
<variantdefs>
</variantdefs>
<classes>
<class number="0" name="default" width="1.016" drill="0.254">
<clearance class="0" value="0.254"/>
</class>
</classes>
<parts>
<part name="MOTOR_V" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="TL_1" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="TL_2" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="U1" library="Texas Instruments_By_element14_Batch_1" deviceset="SN74LS06N" device=""/>
<part name="TL_3" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="TL_4" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="S3" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="U$3" library="Shutter" deviceset="TA8428K(S)" device=""/>
<part name="S2" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="U$1" library="Shutter" deviceset="TA8428K(S)" device=""/>
<part name="S1" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="U$4" library="Shutter" deviceset="TA8428K(S)" device=""/>
<part name="S4" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="U$2" library="Shutter" deviceset="TA8428K(S)" device=""/>
<part name="C1" library="adafruit" deviceset="ECE-A1EN221U" device=""/>
<part name="C2" library="adafruit" deviceset="ECE-A1EN221U" device=""/>
<part name="C3" library="adafruit" deviceset="ECE-A1EN221U" device=""/>
<part name="C4" library="adafruit" deviceset="ECE-A1EN221U" device=""/>
<part name="R1" library="con-amp" deviceset="MTA02-100" device="" value="250R"/>
<part name="R2" library="con-amp" deviceset="MTA02-100" device="" value="250R"/>
<part name="R3" library="con-amp" deviceset="MTA02-100" device="" value="250R"/>
<part name="R4" library="con-amp" deviceset="MTA02-100" device="" value="250R"/>
<part name="LOGIC_V" library="con-amp" deviceset="MTA02-100" device=""/>
<part name="R1N" library="resistor" deviceset="R-US_" device="M1206" value="50k"/>
<part name="R2N" library="resistor" deviceset="R-US_" device="M1206"/>
<part name="R3N" library="resistor" deviceset="R-US_" device="M1206"/>
<part name="R4N" library="resistor" deviceset="R-US_" device="M1206"/>
</parts>
<sheets>
<sheet>
<plain>
</plain>
<instances>
<instance part="MOTOR_V" gate="G$1" x="-43.434" y="17.78" rot="R90"/>
<instance part="TL_1" gate="G$1" x="-30.48" y="55.88" rot="R90"/>
<instance part="TL_2" gate="G$1" x="-30.48" y="40.64" rot="R90"/>
<instance part="U1" gate="A" x="7.62" y="43.18"/>
<instance part="TL_3" gate="G$1" x="-30.48" y="33.02" rot="R90"/>
<instance part="TL_4" gate="G$1" x="-30.48" y="25.4" rot="R90"/>
<instance part="S3" gate="G$1" x="66.04" y="30.48"/>
<instance part="U$3" gate="G$1" x="60.96" y="25.4" rot="R90"/>
<instance part="S2" gate="G$1" x="66.04" y="55.88"/>
<instance part="U$1" gate="G$1" x="60.96" y="50.8" rot="R90"/>
<instance part="S1" gate="G$1" x="66.04" y="78.74"/>
<instance part="U$4" gate="G$1" x="60.96" y="73.66" rot="R90"/>
<instance part="S4" gate="G$1" x="66.04" y="7.62"/>
<instance part="U$2" gate="G$1" x="60.96" y="2.54" rot="R90"/>
<instance part="C1" gate="G$1" x="71.12" y="71.12" rot="R90"/>
<instance part="C2" gate="G$1" x="71.12" y="48.26" rot="R90"/>
<instance part="C3" gate="G$1" x="71.12" y="22.86" rot="R90"/>
<instance part="C4" gate="G$1" x="71.12" y="0" rot="R90"/>
<instance part="R1" gate="G$1" x="71.12" y="63.5" rot="R180"/>
<instance part="R2" gate="G$1" x="71.12" y="40.64" rot="R180"/>
<instance part="R3" gate="G$1" x="71.12" y="15.24" rot="R180"/>
<instance part="R4" gate="G$1" x="71.12" y="-7.62" rot="R180"/>
<instance part="LOGIC_V" gate="G$1" x="-35.56" y="10.16" rot="R90"/>
<instance part="R1N" gate="G$1" x="-2.54" y="7.62"/>
<instance part="R2N" gate="G$1" x="-2.54" y="2.54"/>
<instance part="R3N" gate="G$1" x="-2.54" y="-2.54"/>
<instance part="R4N" gate="G$1" x="-2.54" y="-7.62"/>
</instances>
<busses>
</busses>
<nets>
<net name="N$6" class="0">
<segment>
<pinref part="U1" gate="A" pin="3A"/>
<wire x1="-27.94" y1="35.56" x2="-15.24" y2="35.56" width="0.1524" layer="91"/>
<wire x1="-15.24" y1="35.56" x2="-15.24" y2="40.64" width="0.1524" layer="91"/>
<wire x1="-15.24" y1="40.64" x2="-10.16" y2="40.64" width="0.1524" layer="91"/>
<pinref part="TL_3" gate="G$1" pin="2"/>
<wire x1="-15.24" y1="35.56" x2="-15.24" y2="20.32" width="0.1524" layer="91"/>
<wire x1="-15.24" y1="20.32" x2="50.8" y2="20.32" width="0.1524" layer="91"/>
<junction x="-15.24" y="35.56"/>
<wire x1="50.8" y1="20.32" x2="50.8" y2="33.02" width="0.1524" layer="91"/>
<wire x1="50.8" y1="33.02" x2="60.96" y2="33.02" width="0.1524" layer="91"/>
<pinref part="U$3" gate="G$1" pin="1_IN_1"/>
</segment>
</net>
<net name="N$15" class="0">
<segment>
<wire x1="76.2" y1="22.86" x2="71.12" y2="17.78" width="0.1524" layer="91"/>
<wire x1="60.96" y1="27.94" x2="55.88" y2="27.94" width="0.1524" layer="91"/>
<wire x1="55.88" y1="27.94" x2="55.88" y2="35.56" width="0.1524" layer="91"/>
<wire x1="55.88" y1="35.56" x2="76.2" y2="35.56" width="0.1524" layer="91"/>
<wire x1="76.2" y1="35.56" x2="76.2" y2="22.86" width="0.1524" layer="91"/>
<pinref part="U$3" gate="G$1" pin="3_OUT_A"/>
<pinref part="C3" gate="G$1" pin="2"/>
<junction x="76.2" y="22.86"/>
<pinref part="R3" gate="G$1" pin="1"/>
</segment>
</net>
<net name="N$16" class="0">
<segment>
<pinref part="S3" gate="G$1" pin="2"/>
<wire x1="68.58" y1="17.78" x2="68.58" y2="22.86" width="0.1524" layer="91"/>
<pinref part="C3" gate="G$1" pin="1"/>
<wire x1="68.58" y1="22.86" x2="68.58" y2="27.94" width="0.1524" layer="91"/>
<junction x="68.58" y="22.86"/>
<pinref part="R3" gate="G$1" pin="2"/>
</segment>
</net>
<net name="N$5" class="0">
<segment>
<pinref part="U1" gate="A" pin="3Y"/>
<wire x1="25.4" y1="45.72" x2="30.48" y2="45.72" width="0.1524" layer="91"/>
<wire x1="30.48" y1="45.72" x2="53.34" y2="45.72" width="0.1524" layer="91"/>
<wire x1="53.34" y1="45.72" x2="53.34" y2="30.48" width="0.1524" layer="91"/>
<wire x1="53.34" y1="30.48" x2="60.96" y2="30.48" width="0.1524" layer="91"/>
<pinref part="U$3" gate="G$1" pin="2_IN_2"/>
<pinref part="R3N" gate="G$1" pin="2"/>
<wire x1="30.48" y1="45.72" x2="30.48" y2="-2.54" width="0.1524" layer="91"/>
<wire x1="30.48" y1="-2.54" x2="2.54" y2="-2.54" width="0.1524" layer="91"/>
<junction x="30.48" y="45.72"/>
</segment>
</net>
<net name="N$12" class="0">
<segment>
<wire x1="60.96" y1="22.86" x2="55.88" y2="22.86" width="0.1524" layer="91"/>
<wire x1="55.88" y1="22.86" x2="55.88" y2="15.24" width="0.1524" layer="91"/>
<pinref part="S3" gate="G$1" pin="1"/>
<wire x1="55.88" y1="15.24" x2="66.04" y2="15.24" width="0.1524" layer="91"/>
<wire x1="66.04" y1="15.24" x2="66.04" y2="27.94" width="0.1524" layer="91"/>
<pinref part="U$3" gate="G$1" pin="5_OUT_ANOT"/>
</segment>
</net>
<net name="N$7" class="0">
<segment>
<wire x1="76.2" y1="48.26" x2="71.12" y2="43.18" width="0.1524" layer="91"/>
<wire x1="60.96" y1="53.34" x2="55.88" y2="53.34" width="0.1524" layer="91"/>
<wire x1="55.88" y1="53.34" x2="55.88" y2="60.96" width="0.1524" layer="91"/>
<wire x1="55.88" y1="60.96" x2="76.2" y2="60.96" width="0.1524" layer="91"/>
<wire x1="76.2" y1="60.96" x2="76.2" y2="48.26" width="0.1524" layer="91"/>
<pinref part="U$1" gate="G$1" pin="3_OUT_A"/>
<pinref part="C2" gate="G$1" pin="2"/>
<junction x="76.2" y="48.26"/>
<pinref part="R2" gate="G$1" pin="1"/>
</segment>
</net>
<net name="N$8" class="0">
<segment>
<pinref part="S2" gate="G$1" pin="2"/>
<wire x1="68.58" y1="43.18" x2="68.58" y2="48.26" width="0.1524" layer="91"/>
<pinref part="C2" gate="G$1" pin="1"/>
<wire x1="68.58" y1="48.26" x2="68.58" y2="53.34" width="0.1524" layer="91"/>
<junction x="68.58" y="48.26"/>
<pinref part="R2" gate="G$1" pin="2"/>
</segment>
</net>
<net name="N$17" class="0">
<segment>
<wire x1="60.96" y1="48.26" x2="55.88" y2="48.26" width="0.1524" layer="91"/>
<wire x1="55.88" y1="48.26" x2="55.88" y2="40.64" width="0.1524" layer="91"/>
<pinref part="S2" gate="G$1" pin="1"/>
<wire x1="55.88" y1="40.64" x2="66.04" y2="40.64" width="0.1524" layer="91"/>
<wire x1="66.04" y1="40.64" x2="66.04" y2="53.34" width="0.1524" layer="91"/>
<pinref part="U$1" gate="G$1" pin="5_OUT_ANOT"/>
</segment>
</net>
<net name="N$3" class="0">
<segment>
<pinref part="U1" gate="A" pin="1A"/>
<pinref part="TL_1" gate="G$1" pin="2"/>
<wire x1="-27.94" y1="58.42" x2="-15.24" y2="58.42" width="0.1524" layer="91"/>
<wire x1="-15.24" y1="58.42" x2="-15.24" y2="45.72" width="0.1524" layer="91"/>
<wire x1="-15.24" y1="45.72" x2="-10.16" y2="45.72" width="0.1524" layer="91"/>
<wire x1="-15.24" y1="58.42" x2="-15.24" y2="81.28" width="0.1524" layer="91"/>
<wire x1="-15.24" y1="81.28" x2="60.96" y2="81.28" width="0.1524" layer="91"/>
<junction x="-15.24" y="58.42"/>
<pinref part="U$4" gate="G$1" pin="1_IN_1"/>
</segment>
</net>
<net name="N$9" class="0">
<segment>
<pinref part="U1" gate="A" pin="2Y"/>
<wire x1="25.4" y1="48.26" x2="27.94" y2="48.26" width="0.1524" layer="91"/>
<wire x1="27.94" y1="48.26" x2="53.34" y2="48.26" width="0.1524" layer="91"/>
<wire x1="53.34" y1="48.26" x2="53.34" y2="55.88" width="0.1524" layer="91"/>
<wire x1="53.34" y1="55.88" x2="60.96" y2="55.88" width="0.1524" layer="91"/>
<pinref part="U$1" gate="G$1" pin="2_IN_2"/>
<pinref part="R2N" gate="G$1" pin="2"/>
<wire x1="27.94" y1="48.26" x2="27.94" y2="2.54" width="0.1524" layer="91"/>
<wire x1="27.94" y1="2.54" x2="2.54" y2="2.54" width="0.1524" layer="91"/>
<junction x="27.94" y="48.26"/>
</segment>
</net>
<net name="N$2" class="0">
<segment>
<wire x1="76.2" y1="71.12" x2="71.12" y2="66.04" width="0.1524" layer="91"/>
<wire x1="60.96" y1="76.2" x2="55.88" y2="76.2" width="0.1524" layer="91"/>
<wire x1="55.88" y1="76.2" x2="55.88" y2="83.82" width="0.1524" layer="91"/>
<wire x1="55.88" y1="83.82" x2="76.2" y2="83.82" width="0.1524" layer="91"/>
<wire x1="76.2" y1="83.82" x2="76.2" y2="71.12" width="0.1524" layer="91"/>
<pinref part="U$4" gate="G$1" pin="3_OUT_A"/>
<pinref part="C1" gate="G$1" pin="2"/>
<junction x="76.2" y="71.12"/>
<pinref part="R1" gate="G$1" pin="1"/>
</segment>
</net>
<net name="N$22" class="0">
<segment>
<pinref part="S1" gate="G$1" pin="2"/>
<wire x1="68.58" y1="66.04" x2="68.58" y2="71.12" width="0.1524" layer="91"/>
<pinref part="C1" gate="G$1" pin="1"/>
<wire x1="68.58" y1="71.12" x2="68.58" y2="76.2" width="0.1524" layer="91"/>
<junction x="68.58" y="71.12"/>
<pinref part="R1" gate="G$1" pin="2"/>
</segment>
</net>
<net name="N$26" class="0">
<segment>
<wire x1="60.96" y1="71.12" x2="55.88" y2="71.12" width="0.1524" layer="91"/>
<wire x1="55.88" y1="71.12" x2="55.88" y2="63.5" width="0.1524" layer="91"/>
<pinref part="S1" gate="G$1" pin="1"/>
<wire x1="55.88" y1="63.5" x2="66.04" y2="63.5" width="0.1524" layer="91"/>
<wire x1="66.04" y1="63.5" x2="66.04" y2="76.2" width="0.1524" layer="91"/>
<pinref part="U$4" gate="G$1" pin="5_OUT_ANOT"/>
</segment>
</net>
<net name="N$1" class="0">
<segment>
<pinref part="U1" gate="A" pin="1Y"/>
<wire x1="25.4" y1="50.8" x2="25.4" y2="78.74" width="0.1524" layer="91"/>
<wire x1="25.4" y1="78.74" x2="60.96" y2="78.74" width="0.1524" layer="91"/>
<pinref part="U$4" gate="G$1" pin="2_IN_2"/>
<pinref part="R1N" gate="G$1" pin="2"/>
<wire x1="25.4" y1="50.8" x2="2.54" y2="50.8" width="0.1524" layer="91"/>
<wire x1="2.54" y1="50.8" x2="2.54" y2="7.62" width="0.1524" layer="91"/>
<junction x="25.4" y="50.8"/>
</segment>
</net>
<net name="N$11" class="0">
<segment>
<wire x1="76.2" y1="0" x2="71.12" y2="-5.08" width="0.1524" layer="91"/>
<wire x1="60.96" y1="5.08" x2="55.88" y2="5.08" width="0.1524" layer="91"/>
<wire x1="55.88" y1="5.08" x2="55.88" y2="12.7" width="0.1524" layer="91"/>
<wire x1="55.88" y1="12.7" x2="76.2" y2="12.7" width="0.1524" layer="91"/>
<wire x1="76.2" y1="12.7" x2="76.2" y2="0" width="0.1524" layer="91"/>
<pinref part="U$2" gate="G$1" pin="3_OUT_A"/>
<pinref part="C4" gate="G$1" pin="2"/>
<junction x="76.2" y="0"/>
<pinref part="R4" gate="G$1" pin="1"/>
</segment>
</net>
<net name="N$14" class="0">
<segment>
<pinref part="S4" gate="G$1" pin="2"/>
<wire x1="68.58" y1="-5.08" x2="68.58" y2="0" width="0.1524" layer="91"/>
<pinref part="C4" gate="G$1" pin="1"/>
<wire x1="68.58" y1="0" x2="68.58" y2="5.08" width="0.1524" layer="91"/>
<junction x="68.58" y="0"/>
<pinref part="R4" gate="G$1" pin="2"/>
</segment>
</net>
<net name="N$18" class="0">
<segment>
<wire x1="45.72" y1="2.54" x2="60.96" y2="2.54" width="0.1524" layer="91"/>
<pinref part="U$2" gate="G$1" pin="4_GND"/>
<pinref part="U1" gate="A" pin="GND"/>
<wire x1="-40.894" y1="17.78" x2="-25.4" y2="17.78" width="0.1524" layer="91"/>
<wire x1="-25.4" y1="17.78" x2="-17.78" y2="17.78" width="0.1524" layer="91"/>
<wire x1="-10.16" y1="17.78" x2="-10.16" y2="27.94" width="0.1524" layer="91"/>
<pinref part="TL_1" gate="G$1" pin="1"/>
<wire x1="-27.94" y1="55.88" x2="-17.78" y2="55.88" width="0.1524" layer="91"/>
<wire x1="-17.78" y1="55.88" x2="-17.78" y2="40.64" width="0.1524" layer="91"/>
<junction x="-17.78" y="17.78"/>
<pinref part="TL_4" gate="G$1" pin="1"/>
<wire x1="-17.78" y1="40.64" x2="-17.78" y2="33.02" width="0.1524" layer="91"/>
<wire x1="-17.78" y1="33.02" x2="-17.78" y2="25.4" width="0.1524" layer="91"/>
<wire x1="-17.78" y1="25.4" x2="-17.78" y2="17.78" width="0.1524" layer="91"/>
<wire x1="-27.94" y1="25.4" x2="-17.78" y2="25.4" width="0.1524" layer="91"/>
<junction x="-17.78" y="25.4"/>
<pinref part="TL_3" gate="G$1" pin="1"/>
<wire x1="-27.94" y1="33.02" x2="-17.78" y2="33.02" width="0.1524" layer="91"/>
<junction x="-17.78" y="33.02"/>
<pinref part="TL_2" gate="G$1" pin="1"/>
<wire x1="-27.94" y1="40.64" x2="-17.78" y2="40.64" width="0.1524" layer="91"/>
<junction x="-17.78" y="40.64"/>
<wire x1="-17.78" y1="17.78" x2="-12.7" y2="17.78" width="0.1524" layer="91"/>
<wire x1="-12.7" y1="17.78" x2="-10.16" y2="17.78" width="0.1524" layer="91"/>
<wire x1="-10.16" y1="17.78" x2="45.72" y2="17.78" width="0.1524" layer="91"/>
<wire x1="45.72" y1="17.78" x2="45.72" y2="25.4" width="0.1524" layer="91"/>
<wire x1="45.72" y1="25.4" x2="45.72" y2="50.8" width="0.1524" layer="91"/>
<wire x1="45.72" y1="50.8" x2="45.72" y2="73.66" width="0.1524" layer="91"/>
<wire x1="45.72" y1="25.4" x2="60.96" y2="25.4" width="0.1524" layer="91"/>
<junction x="45.72" y="25.4"/>
<pinref part="U$3" gate="G$1" pin="4_GND"/>
<wire x1="45.72" y1="50.8" x2="60.96" y2="50.8" width="0.1524" layer="91"/>
<pinref part="U$1" gate="G$1" pin="4_GND"/>
<junction x="45.72" y="50.8"/>
<junction x="-10.16" y="17.78"/>
<pinref part="U$4" gate="G$1" pin="4_GND"/>
<wire x1="45.72" y1="73.66" x2="60.96" y2="73.66" width="0.1524" layer="91"/>
<wire x1="45.72" y1="2.54" x2="45.72" y2="17.78" width="0.1524" layer="91"/>
<junction x="45.72" y="17.78"/>
<pinref part="MOTOR_V" gate="G$1" pin="1"/>
<pinref part="U1" gate="A" pin="5A"/>
<wire x1="-10.16" y1="35.56" x2="-12.7" y2="35.56" width="0.1524" layer="91"/>
<wire x1="-12.7" y1="35.56" x2="-12.7" y2="33.02" width="0.1524" layer="91"/>
<junction x="-12.7" y="17.78"/>
<pinref part="U1" gate="A" pin="6A"/>
<wire x1="-12.7" y1="33.02" x2="-12.7" y2="17.78" width="0.1524" layer="91"/>
<wire x1="-12.7" y1="33.02" x2="-10.16" y2="33.02" width="0.1524" layer="91"/>
<junction x="-12.7" y="33.02"/>
<pinref part="LOGIC_V" gate="G$1" pin="1"/>
<wire x1="-25.4" y1="17.78" x2="-25.4" y2="10.16" width="0.1524" layer="91"/>
<wire x1="-25.4" y1="10.16" x2="-33.02" y2="10.16" width="0.1524" layer="91"/>
<junction x="-25.4" y="17.78"/>
</segment>
</net>
<net name="N$19" class="0">
<segment>
<wire x1="48.26" y1="-5.08" x2="60.96" y2="-5.08" width="0.1524" layer="91"/>
<pinref part="U$2" gate="G$1" pin="7_VCC"/>
<wire x1="48.26" y1="66.04" x2="60.96" y2="66.04" width="0.1524" layer="91"/>
<pinref part="U$4" gate="G$1" pin="7_VCC"/>
<wire x1="-25.4" y1="20.32" x2="-25.4" y2="63.5" width="0.1524" layer="91"/>
<wire x1="-25.4" y1="63.5" x2="48.26" y2="63.5" width="0.1524" layer="91"/>
<wire x1="48.26" y1="63.5" x2="48.26" y2="43.18" width="0.1524" layer="91"/>
<wire x1="48.26" y1="43.18" x2="48.26" y2="17.78" width="0.1524" layer="91"/>
<wire x1="48.26" y1="17.78" x2="60.96" y2="17.78" width="0.1524" layer="91"/>
<pinref part="U$3" gate="G$1" pin="7_VCC"/>
<wire x1="48.26" y1="43.18" x2="60.96" y2="43.18" width="0.1524" layer="91"/>
<pinref part="U$1" gate="G$1" pin="7_VCC"/>
<junction x="48.26" y="43.18"/>
<wire x1="48.26" y1="66.04" x2="48.26" y2="63.5" width="0.1524" layer="91"/>
<junction x="48.26" y="63.5"/>
<wire x1="48.26" y1="-5.08" x2="48.26" y2="17.78" width="0.1524" layer="91"/>
<junction x="48.26" y="17.78"/>
<pinref part="MOTOR_V" gate="G$1" pin="2"/>
<wire x1="-40.894" y1="20.32" x2="-25.4" y2="20.32" width="0.1524" layer="91"/>
</segment>
</net>
<net name="N$24" class="0">
<segment>
<wire x1="60.96" y1="0" x2="55.88" y2="0" width="0.1524" layer="91"/>
<wire x1="55.88" y1="0" x2="55.88" y2="-7.62" width="0.1524" layer="91"/>
<pinref part="S4" gate="G$1" pin="1"/>
<wire x1="55.88" y1="-7.62" x2="66.04" y2="-7.62" width="0.1524" layer="91"/>
<wire x1="66.04" y1="-7.62" x2="66.04" y2="5.08" width="0.1524" layer="91"/>
<pinref part="U$2" gate="G$1" pin="5_OUT_ANOT"/>
</segment>
</net>
<net name="N$23" class="0">
<segment>
<pinref part="U1" gate="A" pin="4Y"/>
<wire x1="25.4" y1="43.18" x2="33.02" y2="43.18" width="0.1524" layer="91"/>
<wire x1="33.02" y1="43.18" x2="43.18" y2="43.18" width="0.1524" layer="91"/>
<wire x1="43.18" y1="43.18" x2="43.18" y2="7.62" width="0.1524" layer="91"/>
<wire x1="43.18" y1="7.62" x2="60.96" y2="7.62" width="0.1524" layer="91"/>
<pinref part="U$2" gate="G$1" pin="2_IN_2"/>
<pinref part="R4N" gate="G$1" pin="2"/>
<wire x1="33.02" y1="43.18" x2="33.02" y2="-7.62" width="0.1524" layer="91"/>
<wire x1="33.02" y1="-7.62" x2="2.54" y2="-7.62" width="0.1524" layer="91"/>
<junction x="33.02" y="43.18"/>
</segment>
</net>
<net name="N$13" class="0">
<segment>
<pinref part="U1" gate="A" pin="4A"/>
<wire x1="-20.32" y1="38.1" x2="-10.16" y2="38.1" width="0.1524" layer="91"/>
<wire x1="-20.32" y1="27.94" x2="-20.32" y2="38.1" width="0.1524" layer="91"/>
<pinref part="TL_4" gate="G$1" pin="2"/>
<wire x1="-27.94" y1="27.94" x2="-20.32" y2="27.94" width="0.1524" layer="91"/>
<wire x1="-20.32" y1="10.16" x2="60.96" y2="10.16" width="0.1524" layer="91"/>
<pinref part="U$2" gate="G$1" pin="1_IN_1"/>
<wire x1="-20.32" y1="27.94" x2="-20.32" y2="10.16" width="0.1524" layer="91"/>
<junction x="-20.32" y="27.94"/>
</segment>
</net>
<net name="N$10" class="0">
<segment>
<pinref part="U1" gate="A" pin="2A"/>
<pinref part="TL_2" gate="G$1" pin="2"/>
<wire x1="-27.94" y1="43.18" x2="-12.7" y2="43.18" width="0.1524" layer="91"/>
<wire x1="-12.7" y1="43.18" x2="-10.16" y2="43.18" width="0.1524" layer="91"/>
<wire x1="-12.7" y1="43.18" x2="-12.7" y2="58.42" width="0.1524" layer="91"/>
<wire x1="-12.7" y1="58.42" x2="60.96" y2="58.42" width="0.1524" layer="91"/>
<junction x="-12.7" y="43.18"/>
<pinref part="U$1" gate="G$1" pin="1_IN_1"/>
</segment>
</net>
<net name="N$4" class="0">
<segment>
<pinref part="U1" gate="A" pin="VCC"/>
<wire x1="-10.16" y1="50.8" x2="-22.86" y2="50.8" width="0.1524" layer="91"/>
<wire x1="-22.86" y1="50.8" x2="-22.86" y2="12.7" width="0.1524" layer="91"/>
<pinref part="LOGIC_V" gate="G$1" pin="2"/>
<wire x1="-22.86" y1="12.7" x2="-33.02" y2="12.7" width="0.1524" layer="91"/>
<pinref part="R1N" gate="G$1" pin="1"/>
<wire x1="-22.86" y1="12.7" x2="-22.86" y2="7.62" width="0.1524" layer="91"/>
<wire x1="-22.86" y1="7.62" x2="-7.62" y2="7.62" width="0.1524" layer="91"/>
<junction x="-22.86" y="12.7"/>
<pinref part="R2N" gate="G$1" pin="1"/>
<wire x1="-22.86" y1="7.62" x2="-22.86" y2="2.54" width="0.1524" layer="91"/>
<wire x1="-22.86" y1="2.54" x2="-7.62" y2="2.54" width="0.1524" layer="91"/>
<junction x="-22.86" y="7.62"/>
<pinref part="R3N" gate="G$1" pin="1"/>
<wire x1="-22.86" y1="2.54" x2="-22.86" y2="-2.54" width="0.1524" layer="91"/>
<wire x1="-22.86" y1="-2.54" x2="-7.62" y2="-2.54" width="0.1524" layer="91"/>
<junction x="-22.86" y="2.54"/>
<pinref part="R4N" gate="G$1" pin="1"/>
<wire x1="-22.86" y1="-2.54" x2="-22.86" y2="-7.62" width="0.1524" layer="91"/>
<wire x1="-22.86" y1="-7.62" x2="-7.62" y2="-7.62" width="0.1524" layer="91"/>
<junction x="-22.86" y="-2.54"/>
</segment>
</net>
</nets>
</sheet>
</sheets>
<errors>
<approved hash="113,1,-28.2363,60.187,TL_1,,,,,"/>
<approved hash="113,1,-28.2363,44.947,TL_2,,,,,"/>
<approved hash="113,1,-28.2363,37.327,TL_3,,,,,"/>
<approved hash="113,1,-28.2363,29.707,TL_4,,,,,"/>
</errors>
</schematic>
</drawing>
</eagle>


==> anc/DriverCircuit/Shutter.sol <==
G75*
%MOIN*%
%OFA0B0*%
%FSLAX24Y24*%
%IPPOS*%
%LPD*%
%AMOC8*
5,1,8,0,0,1.08239X$1,22.5*
%
%ADD10C,0.0060*%
%ADD11C,0.0600*%
%ADD12R,0.0660X0.0660*%
%ADD13C,0.0660*%
%ADD14C,0.0520*%
%ADD15OC8,0.0515*%
%ADD16C,0.0400*%
%ADD17C,0.0400*%
D10*
X019129Y003263D02*
X019129Y003583D01*
X019236Y003690D01*
X019343Y003690D01*
X019450Y003583D01*
X019450Y003263D01*
X019450Y003583D02*
X019556Y003690D01*
X019663Y003690D01*
X019770Y003583D01*
X019770Y003263D01*
X019129Y003263D01*
X019236Y003907D02*
X019129Y004014D01*
X019129Y004228D01*
X019236Y004334D01*
X019663Y004334D01*
X019770Y004228D01*
X019770Y004014D01*
X019663Y003907D01*
X019236Y003907D01*
X019129Y004552D02*
X019129Y004979D01*
X019129Y004765D02*
X019770Y004765D01*
X019770Y005410D02*
X019129Y005410D01*
X019129Y005623D02*
X019129Y005196D01*
X019236Y005841D02*
X019663Y005841D01*
X019770Y005948D01*
X019770Y006161D01*
X019663Y006268D01*
X019236Y006268D01*
X019129Y006161D01*
X019129Y005948D01*
X019236Y005841D01*
X019129Y006485D02*
X019343Y006699D01*
X019129Y006912D01*
X019770Y006912D01*
X019770Y006485D02*
X019129Y006485D01*
D11*
X017900Y006600D02*
X017300Y006600D01*
X017300Y007600D02*
X017900Y007600D01*
X016400Y009600D02*
X015800Y009600D01*
X015800Y010600D02*
X016400Y010600D01*
X017300Y013100D02*
X017900Y013100D01*
X017900Y014100D02*
X017300Y014100D01*
X017300Y015600D02*
X017900Y015600D01*
X017900Y016600D02*
X017300Y016600D01*
X011400Y014100D02*
X010800Y014100D01*
X009900Y014100D02*
X009300Y014100D01*
X009300Y013100D02*
X009900Y013100D01*
X010800Y013100D02*
X011400Y013100D01*
X011400Y007100D02*
X010800Y007100D01*
X009900Y007100D02*
X009300Y007100D01*
X009300Y006100D02*
X009900Y006100D01*
X010800Y006100D02*
X011400Y006100D01*
X017300Y005100D02*
X017900Y005100D01*
X017900Y004100D02*
X017300Y004100D01*
X005400Y009600D02*
X004800Y009600D01*
X004800Y010600D02*
X005400Y010600D01*
X003400Y012850D02*
X002800Y012850D01*
X002800Y013850D02*
X003400Y013850D01*
X003400Y015600D02*
X002800Y015600D01*
X002800Y016600D02*
X003400Y016600D01*
X003400Y007750D02*
X002800Y007750D01*
X002800Y006750D02*
X003400Y006750D01*
X003400Y005100D02*
X002800Y005100D01*
X002800Y004100D02*
X003400Y004100D01*
D12*
X013600Y011600D03*
D13*
X012600Y011600D03*
X011600Y011600D03*
X010600Y011600D03*
X009600Y011600D03*
X008600Y011600D03*
X007600Y011600D03*
X007600Y008600D03*
X008600Y008600D03*
X009600Y008600D03*
X010600Y008600D03*
X011600Y008600D03*
X012600Y008600D03*
X013600Y008600D03*
D14*
X013100Y002360D02*
X013100Y001840D01*
X012100Y001840D02*
X012100Y002360D01*
X011100Y002360D02*
X011100Y001840D01*
X009600Y001840D02*
X009600Y002360D01*
X008600Y002360D02*
X008600Y001840D01*
X007600Y001840D02*
X007600Y002360D01*
X006600Y002360D02*
X006600Y001840D01*
X005600Y001840D02*
X005600Y002360D01*
X004600Y002360D02*
X004600Y001840D01*
X003600Y001840D02*
X003600Y002360D01*
X014100Y002360D02*
X014100Y001840D01*
X015100Y001840D02*
X015100Y002360D01*
X016100Y002360D02*
X016100Y001840D01*
X017100Y001840D02*
X017100Y002360D01*
X017100Y017840D02*
X017100Y018360D01*
X016100Y018360D02*
X016100Y017840D01*
X015100Y017840D02*
X015100Y018360D01*
X014100Y018360D02*
X014100Y017840D01*
X013100Y017840D02*
X013100Y018360D01*
X012100Y018360D02*
X012100Y017840D01*
X011100Y017840D02*
X011100Y018360D01*
X009600Y018360D02*
X009600Y017840D01*
X008600Y017840D02*
X008600Y018360D01*
X007600Y018360D02*
X007600Y017840D01*
X006600Y017840D02*
X006600Y018360D01*
X005600Y018360D02*
X005600Y017840D01*
X004600Y017840D02*
X004600Y018360D01*
X003600Y018360D02*
X003600Y017840D01*
D15*
X005100Y015100D03*
X007100Y015100D03*
X013600Y015100D03*
X015600Y015100D03*
X015600Y005600D03*
X013600Y005600D03*
X007100Y005600D03*
X005100Y005600D03*
D16*
X003700Y001100D02*
X010100Y001100D01*
X011100Y002100D01*
X009600Y002100D02*
X009500Y002100D01*
X009500Y003500D01*
X002500Y003500D01*
X002100Y003900D01*
X002100Y006700D01*
X002100Y009700D01*
X005300Y012900D01*
X008300Y012900D01*
X009600Y011600D01*
X008600Y011600D02*
X007900Y010900D01*
X007500Y010900D01*
X007100Y010300D02*
X015900Y010300D01*
X016100Y010500D01*
X016100Y010600D01*
X016100Y009700D02*
X016100Y009600D01*
X016100Y009500D01*
X013500Y009500D01*
X013200Y009200D01*
X013100Y009300D01*
X011300Y009300D01*
X010600Y008600D01*
X011100Y007100D02*
X013100Y007100D01*
X014300Y008300D01*
X018500Y008300D01*
X018500Y005900D01*
X017700Y005100D01*
X017600Y005100D01*
X017600Y004100D02*
X017700Y004100D01*
X017700Y001500D01*
X017300Y001100D01*
X013100Y001100D01*
X013100Y002100D01*
X011900Y004300D02*
X016100Y004300D01*
X016100Y002100D01*
X017100Y002100D02*
X017100Y003500D01*
X016900Y003500D01*
X016700Y003700D01*
X016700Y006900D01*
X013700Y006900D01*
X014900Y006300D02*
X015600Y005600D01*
X014900Y006300D02*
X011300Y006300D01*
X011100Y006100D01*
X009600Y006100D02*
X009500Y006100D01*
X009300Y006300D01*
X005700Y006300D01*
X005100Y005700D01*
X005100Y005600D01*
X005100Y005500D01*
X003700Y004100D01*
X003100Y004100D01*
X003600Y002100D02*
X003700Y002100D01*
X003700Y001100D01*
X007300Y004500D02*
X008700Y004500D01*
X007300Y004500D02*
X006500Y005300D01*
X007100Y006900D02*
X009300Y006900D01*
X009500Y007100D01*
X009600Y007100D01*
X012600Y008600D02*
X013200Y009200D01*
X011600Y011600D02*
X012900Y012900D01*
X014500Y012900D01*
X016600Y015000D01*
X015300Y016300D01*
X014700Y015900D02*
X009300Y015900D01*
X008100Y017100D01*
X007500Y017100D01*
X006500Y018100D01*
X006600Y018100D01*
X007300Y018500D02*
X006700Y019100D01*
X003500Y019100D01*
X002900Y018500D01*
X002900Y016700D01*
X003100Y016700D01*
X003100Y016600D01*
X003100Y015700D02*
X003100Y015600D01*
X003100Y015700D02*
X003700Y015700D01*
X005900Y013500D01*
X009100Y013500D01*
X009500Y013100D01*
X009600Y013100D01*
X009600Y014100D02*
X006100Y014100D01*
X005100Y015100D01*
X005300Y015700D02*
X003700Y015700D01*
X004500Y017100D02*
X003500Y018100D01*
X003600Y018100D01*
X004500Y017100D02*
X006500Y017100D01*
X006900Y016700D01*
X006900Y015700D02*
X008700Y015700D01*
X008900Y015500D01*
X007900Y014900D02*
X007700Y015100D01*
X007900Y014900D02*
X012500Y014900D01*
X013700Y013700D01*
X013100Y013500D02*
X011500Y013500D01*
X011100Y013100D01*
X013100Y012300D02*
X014300Y012300D01*
X016100Y009700D02*
X017500Y009700D01*
X017500Y013100D01*
X017600Y013100D01*
X017600Y014100D02*
X017500Y014100D01*
X016600Y015000D01*
X017300Y015700D02*
X017500Y015700D01*
X017600Y015600D01*
X017300Y015700D02*
X015900Y017100D01*
X015100Y017100D01*
X015100Y018100D01*
X014100Y018100D02*
X014100Y017100D01*
X014300Y017100D01*
X014700Y016700D01*
X014700Y015900D01*
X014100Y016500D02*
X011100Y016500D01*
X011100Y018100D01*
X010300Y018500D02*
X009800Y019000D01*
X009900Y019100D01*
X017700Y019100D01*
X017700Y017900D01*
X018500Y017100D01*
X009800Y019000D02*
X009700Y019100D01*
X007500Y019100D01*
X007500Y018500D02*
X007300Y018500D01*
X007500Y018500D02*
X007500Y018100D01*
X007600Y018100D01*
X005300Y015700D02*
X005900Y015100D01*
X007100Y015100D01*
X007100Y012300D02*
X006900Y012100D01*
X005300Y012100D01*
X004100Y010900D01*
X004100Y009700D01*
X005100Y009700D01*
X005100Y009600D01*
X005100Y010600D02*
X005100Y010700D01*
X005900Y011500D01*
X007500Y011500D01*
X007600Y011600D01*
X006500Y010900D02*
X007100Y010300D01*
X003100Y006750D02*
X003100Y006700D01*
X002100Y006700D01*
X016700Y006900D02*
X016700Y007500D01*
X017500Y007500D01*
X017600Y007600D01*
D17*
X013700Y006900D03*
X011900Y004300D03*
X008700Y004500D03*
X006500Y005300D03*
X007100Y006900D03*
X007500Y010900D03*
X006500Y010900D03*
X007100Y012300D03*
X007700Y015100D03*
X006900Y015700D03*
X006900Y016700D03*
X008900Y015500D03*
X010300Y018500D03*
X007500Y019100D03*
X013100Y013500D03*
X013700Y013700D03*
X013100Y012300D03*
X014300Y012300D03*
X015300Y016300D03*
X014100Y016500D03*
X018500Y017100D03*
M02*


==> anc/README.txt <==
The contents of this folder are supplementary materials allowing replication of the 3D printed shutter design described in arxiv:1509.01566. 

Instructions.pdf is the main supplementary file, containing a parts list and assembly instructions.
The subfolder DriverCircuit contains the schematic and printed circuit board (designed with Eagle) for driving the shutter motor.
The subfolder CADFiles contains CAD drawings (made with SolidWorks) for the 3D printed components of the shutter.

Any questions should be directed to Grace H. Zhang (ghzhang0@mit.edu).
2015/09/20
